Statistical Mechanics of Graphity Models

Graphity models are characterized by configuration spaces in which states correspond to graphs and Hamiltonians that depend on local properties of graphs such as the degrees of vertices and numbers of short cycles. As statistical systems, graphity models can be studied analytically by estimating their partition functions or numerically by Monte Carlo simulations. Results presented here are based on both of these approaches and give new information about the high- and low-temperature behavior of the models and the transitions between them. In particular, it is shown that matter degrees of freedom must play an important role in order for the low-temperature regime to be described by graphs resembling interesting extended geometries.

==> src/Graphity/AboutGraphity.java <==
/*
 * AboutGraphity.java
 * Tomasz Konopka, 2008
 * 
 * Created on February 1, 2008, 10:48 AM
 */

package Graphity;

/**
 *
 * @author  tkonopka
 */
public class AboutGraphity extends javax.swing.JFrame {
    
    /** Creates new form AboutGraphity */
    public AboutGraphity() {
        initComponents();
    }
    
    /** This method is called from within the constructor to
     * initialize the form.
     * WARNING: Do NOT modify this code. The content of this method is
     * always regenerated by the Form Editor.
     */
    // <editor-fold defaultstate="collapsed" desc="Generated Code">//GEN-BEGIN:initComponents
    private void initComponents() {

        jLabel1 = new javax.swing.JLabel();
        jLabel2 = new javax.swing.JLabel();
        jButton1 = new javax.swing.JButton();
        jScrollPane1 = new javax.swing.JScrollPane();
        jTextPane1 = new javax.swing.JTextPane();

        setDefaultCloseOperation(javax.swing.WindowConstants.EXIT_ON_CLOSE);

        jLabel1.setText("Graphity Monte Carlo");

        jLabel2.setText("Copyright 2008, Tomasz Konopka");

        jButton1.setText("OK");
        jButton1.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jButton1ActionPerformed(evt);
            }
        });

        jTextPane1.setEditable(false);
        jTextPane1.setText("This software incorporates JFreeChart, copyright 2000-2007, by Object Refinery Limited and Contributors.\n\nThis software incorporates JUNG, the Java Universal Network/Graph Framework.\n\nThis software incorporates Dump by \"Made Out Of People.\"\n\nThis software was created using NetBeans IDE 6.0.");
        jScrollPane1.setViewportView(jTextPane1);

        javax.swing.GroupLayout layout = new javax.swing.GroupLayout(getContentPane());
        getContentPane().setLayout(layout);
        layout.setHorizontalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jLabel1, javax.swing.GroupLayout.PREFERRED_SIZE, 185, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel2)
                    .addComponent(jButton1, javax.swing.GroupLayout.Alignment.TRAILING, javax.swing.GroupLayout.PREFERRED_SIZE, 82, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jScrollPane1, javax.swing.GroupLayout.DEFAULT_SIZE, 255, Short.MAX_VALUE))
                .addContainerGap())
        );
        layout.setVerticalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(layout.createSequentialGroup()
                .addContainerGap()
                .addComponent(jLabel1, javax.swing.GroupLayout.PREFERRED_SIZE, 25, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(jLabel2)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jScrollPane1, javax.swing.GroupLayout.DEFAULT_SIZE, 181, Short.MAX_VALUE)
                .addGap(18, 18, 18)
                .addComponent(jButton1)
                .addContainerGap())
        );

        pack();
    }// </editor-fold>//GEN-END:initComponents

    private void jButton1ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jButton1ActionPerformed
        this.dispose();
    }//GEN-LAST:event_jButton1ActionPerformed
    
    /**
     * @param args the command line arguments
     */
    public static void main(String args[]) {
        java.awt.EventQueue.invokeLater(new Runnable() {
            public void run() {
                new AboutGraphity().setVisible(true);
            }
        });
    }
    
    // Variables declaration - do not modify//GEN-BEGIN:variables
    private javax.swing.JButton jButton1;
    private javax.swing.JLabel jLabel1;
    private javax.swing.JLabel jLabel2;
    private javax.swing.JScrollPane jScrollPane1;
    private javax.swing.JTextPane jTextPane1;
    // End of variables declaration//GEN-END:variables
    
}


==> src/Graphity/DataTableModel.java <==
/*
 * To change this template, choose Tools | Templates
 * and open the template in the editor.
 */

package Graphity;

import javax.swing.table.DefaultTableModel;

/**
 *
 * @author tkonopka
 */
class DataTableModel extends DefaultTableModel {

    public DataTableModel() {
    
    
    }

    @Override
    public boolean isCellEditable(int row, int col) {
        return false;
    }
    
    
}


==> src/Graphity/GAnalyzerGUI.java <==
/*
 * GAnalyzerGUI.java
 *
 * Created on December 15, 2007, 1:51 PM
 */

package Graphity;

import java.io.File;
import javax.swing.JFileChooser;
import javax.swing.UIManager;
import javax.swing.UnsupportedLookAndFeelException;



/**
 *
 * @author  tkonopka
 */

public class GAnalyzerGUI extends javax.swing.JFrame {
    
    private int vclosedcol, vopencol;
    private int avgclosedcol, avgopencol;
    private int stdclosedcol, stdopencol;
    
    private int N, v0, Lmax;
    private int[][] Neighbors;
    private int[][] NeiBackup;
    private Pair paths;
    dGraph_old G;
    Pair p;
    
    /** Creates new form GAnalyzerGUI */
    public GAnalyzerGUI() {
        try {
	    // Set System L&F
            UIManager.setLookAndFeel(UIManager.getSystemLookAndFeelClassName());
        } catch (UnsupportedLookAndFeelException e) {
            // handle exception
        } catch (ClassNotFoundException e) {
            // handle exception
        } catch (InstantiationException e) {
            // handle exception
        } catch (IllegalAccessException e) {
            // handle exception
        }
        
        initComponents();
    }
    
    /** This method is called from within the constructor to
     * initialize the form.
     * WARNING: Do NOT modify this code. The content of this method is
     * always regenerated by the Form Editor.
     */
    // <editor-fold defaultstate="collapsed" desc="Generated Code">//GEN-BEGIN:initComponents
    private void initComponents() {

        canvas = new javax.swing.JScrollPane();
        jPanel2 = new javax.swing.JPanel();
        jPanel1 = new javax.swing.JPanel();
        jLabel1 = new javax.swing.JLabel();
        vlabel = new javax.swing.JLabel();
        jLabel4 = new javax.swing.JLabel();
        dlabel = new javax.swing.JLabel();
        jLabel2 = new javax.swing.JLabel();
        jSpinner1 = new javax.swing.JSpinner();
        CountButton = new javax.swing.JButton();
        OpenButton = new javax.swing.JButton();
        PathPropPanel = new javax.swing.JPanel();
        jScrollPane1 = new javax.swing.JScrollPane();
        PathTable = new javax.swing.JTable();
        jLabel3 = new javax.swing.JLabel();
        jSpinner2 = new javax.swing.JSpinner();
        jMenuBar1 = new javax.swing.JMenuBar();
        jMenu1 = new javax.swing.JMenu();
        jMenu2 = new javax.swing.JMenu();
        jMenu3 = new javax.swing.JMenu();
        jMenuItem1 = new javax.swing.JMenuItem();
        jMenuBar2 = new javax.swing.JMenuBar();
        jMenu4 = new javax.swing.JMenu();
        jMenu5 = new javax.swing.JMenu();
        jMenu6 = new javax.swing.JMenu();
        jMenuItem2 = new javax.swing.JMenuItem();

        setDefaultCloseOperation(javax.swing.WindowConstants.EXIT_ON_CLOSE);
        setTitle("Graph Analyzer");
        setBackground(new java.awt.Color(255, 255, 255));

        canvas.setBackground(new java.awt.Color(255, 255, 255));
        canvas.setBorder(new javax.swing.border.MatteBorder(null));
        canvas.setHorizontalScrollBarPolicy(javax.swing.ScrollPaneConstants.HORIZONTAL_SCROLLBAR_ALWAYS);
        canvas.setVerticalScrollBarPolicy(javax.swing.ScrollPaneConstants.VERTICAL_SCROLLBAR_ALWAYS);

        jPanel1.setBorder(javax.swing.BorderFactory.createTitledBorder(null, "Graph Information", javax.swing.border.TitledBorder.LEFT, javax.swing.border.TitledBorder.DEFAULT_POSITION));

        jLabel1.setText("Vertices:");

        vlabel.setText("vlabel");

        jLabel4.setText("Degree:");

        dlabel.setText("dlabel");

        jLabel2.setText("Maximum Path Length:");

        CountButton.setText("Count Paths");
        CountButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                CountButtonActionPerformed(evt);
            }
        });

        OpenButton.setText("jButton1");
        OpenButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                OpenButtonActionPerformed(evt);
            }
        });

        javax.swing.GroupLayout jPanel1Layout = new javax.swing.GroupLayout(jPanel1);
        jPanel1.setLayout(jPanel1Layout);
        jPanel1Layout.setHorizontalGroup(
            jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(jPanel1Layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(jLabel1)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(vlabel))
                    .addComponent(jLabel2))
                .addGap(30, 30, 30)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(jSpinner1, javax.swing.GroupLayout.PREFERRED_SIZE, 65, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addGap(35, 35, 35)
                        .addComponent(CountButton)
                        .addContainerGap(86, Short.MAX_VALUE))
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(jLabel4)
                        .addGap(18, 18, 18)
                        .addComponent(dlabel)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED, 62, Short.MAX_VALUE)
                        .addComponent(OpenButton)
                        .addGap(57, 57, 57))))
        );
        jPanel1Layout.setVerticalGroup(
            jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(jPanel1Layout.createSequentialGroup()
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addContainerGap()
                        .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                            .addComponent(jLabel1)
                            .addComponent(vlabel)
                            .addComponent(jLabel4)
                            .addComponent(dlabel)))
                    .addComponent(OpenButton))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel2)
                    .addComponent(CountButton)
                    .addComponent(jSpinner1, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addContainerGap(15, Short.MAX_VALUE))
        );

        PathPropPanel.setBorder(javax.swing.BorderFactory.createTitledBorder("Path Properties"));

        PathTable.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null}
            },
            new String [] {
                "Length", "Vertex", "Avg", "St. Dev"
            }
        ) {
            Class[] types = new Class [] {
                java.lang.Object.class, java.lang.Integer.class, java.lang.Double.class, java.lang.Double.class
            };
            boolean[] canEdit = new boolean [] {
                false, false, false, false
            };

            public Class getColumnClass(int columnIndex) {
                return types [columnIndex];
            }

            public boolean isCellEditable(int rowIndex, int columnIndex) {
                return canEdit [columnIndex];
            }
        });
        PathTable.getTableHeader().setReorderingAllowed(false);
        jScrollPane1.setViewportView(PathTable);
        PathTable.getColumnModel().getColumn(0).setResizable(false);
        PathTable.getColumnModel().getColumn(0).setPreferredWidth(1);

        jLabel3.setText("Selected Vertex:");

        javax.swing.GroupLayout PathPropPanelLayout = new javax.swing.GroupLayout(PathPropPanel);
        PathPropPanel.setLayout(PathPropPanelLayout);
        PathPropPanelLayout.setHorizontalGroup(
            PathPropPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(PathPropPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(PathPropPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jScrollPane1, javax.swing.GroupLayout.DEFAULT_SIZE, 406, Short.MAX_VALUE)
                    .addGroup(PathPropPanelLayout.createSequentialGroup()
                        .addComponent(jLabel3)
                        .addGap(60, 60, 60)
                        .addComponent(jSpinner2, javax.swing.GroupLayout.PREFERRED_SIZE, 65, javax.swing.GroupLayout.PREFERRED_SIZE)))
                .addContainerGap())
        );
        PathPropPanelLayout.setVerticalGroup(
            PathPropPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(PathPropPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(PathPropPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel3)
                    .addComponent(jSpinner2, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addGap(17, 17, 17)
                .addComponent(jScrollPane1, javax.swing.GroupLayout.PREFERRED_SIZE, 408, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addContainerGap(javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );

        javax.swing.GroupLayout jPanel2Layout = new javax.swing.GroupLayout(jPanel2);
        jPanel2.setLayout(jPanel2Layout);
        jPanel2Layout.setHorizontalGroup(
            jPanel2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(jPanel2Layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(jPanel2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING, false)
                    .addComponent(PathPropPanel, javax.swing.GroupLayout.Alignment.LEADING, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                    .addComponent(jPanel1, javax.swing.GroupLayout.Alignment.LEADING, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
                .addContainerGap(javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );
        jPanel2Layout.setVerticalGroup(
            jPanel2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(jPanel2Layout.createSequentialGroup()
                .addComponent(jPanel1, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(PathPropPanel, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addContainerGap(javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );

        jMenu1.setText("File");
        jMenuBar1.add(jMenu1);

        jMenu2.setText("Edit");
        jMenuBar1.add(jMenu2);

        jMenu3.setText("Options");

        jMenuItem1.setText("Item");
        jMenu3.add(jMenuItem1);

        jMenuBar1.add(jMenu3);

        jMenu4.setText("File");
        jMenuBar2.add(jMenu4);

        jMenu5.setText("Edit");
        jMenuBar2.add(jMenu5);

        jMenu6.setText("Options");

        jMenuItem2.setText("Item");
        jMenu6.add(jMenuItem2);

        jMenuBar2.add(jMenu6);

        setJMenuBar(jMenuBar2);

        javax.swing.GroupLayout layout = new javax.swing.GroupLayout(getContentPane());
        getContentPane().setLayout(layout);
        layout.setHorizontalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, layout.createSequentialGroup()
                .addContainerGap()
                .addComponent(canvas, javax.swing.GroupLayout.DEFAULT_SIZE, 520, Short.MAX_VALUE)
                .addGap(18, 18, 18)
                .addComponent(jPanel2, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
        );
        layout.setVerticalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jPanel2, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(canvas, javax.swing.GroupLayout.PREFERRED_SIZE, 590, javax.swing.GroupLayout.PREFERRED_SIZE)))
        );

        pack();
    }// </editor-fold>//GEN-END:initComponents

    
    
    
    private void CountButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_CountButtonActionPerformed
        // TODO add your handling code here:
        
         PathTable.setValueAt(3, 0, 0);
        PathTable.setValueAt(4, 1, 0);
        PathTable.setValueAt(5, 2, 0);
        
        PathTable.setValueAt(0, 0, 1);
}//GEN-LAST:event_CountButtonActionPerformed

    private void OpenButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_OpenButtonActionPerformed
        // TODO add your handling code here:
        String filename = null;//GEN-LAST:event_OpenButtonActionPerformed
        String wd = System.getProperty("user.dir");
        JFileChooser fc = new JFileChooser(wd);
        int rc = fc.showDialog(null, "Select Data File");
        if (rc == JFileChooser.APPROVE_OPTION) {
            File file = fc.getSelectedFile();
            filename = file.getAbsolutePath();
            // call your function here
            
        } else {
            // System.out.println("File chooser cancel button clicked");
        }
        return;

    }
       
    
    /**
     * @param args the command line arguments
     */
    public static void main(String args[]) {
        java.awt.EventQueue.invokeLater(new Runnable() {
            public void run() {
                new GAnalyzerGUI().setVisible(true);
            }
        });
    }
    
    // Variables declaration - do not modify//GEN-BEGIN:variables
    private javax.swing.JButton CountButton;
    private javax.swing.JButton OpenButton;
    private javax.swing.JPanel PathPropPanel;
    private javax.swing.JTable PathTable;
    private javax.swing.JScrollPane canvas;
    private javax.swing.JLabel dlabel;
    private javax.swing.JLabel jLabel1;
    private javax.swing.JLabel jLabel2;
    private javax.swing.JLabel jLabel3;
    private javax.swing.JLabel jLabel4;
    private javax.swing.JMenu jMenu1;
    private javax.swing.JMenu jMenu2;
    private javax.swing.JMenu jMenu3;
    private javax.swing.JMenu jMenu4;
    private javax.swing.JMenu jMenu5;
    private javax.swing.JMenu jMenu6;
    private javax.swing.JMenuBar jMenuBar1;
    private javax.swing.JMenuBar jMenuBar2;
    private javax.swing.JMenuItem jMenuItem1;
    private javax.swing.JMenuItem jMenuItem2;
    private javax.swing.JPanel jPanel1;
    private javax.swing.JPanel jPanel2;
    private javax.swing.JScrollPane jScrollPane1;
    private javax.swing.JSpinner jSpinner1;
    private javax.swing.JSpinner jSpinner2;
    private javax.swing.JLabel vlabel;
    // End of variables declaration//GEN-END:variables
    
}


==> src/Graphity/GMCGUI.java <==
/*
 * GMCGUI.java
 * Tomasz Konopka, 2008
 * 
 * 
 */

package Graphity;


import edu.uci.ics.jung.graph.Graph;
import edu.uci.ics.jung.graph.UndirectedEdge;
import edu.uci.ics.jung.graph.Vertex;
import edu.uci.ics.jung.graph.decorators.AbstractVertexShapeFunction;
import edu.uci.ics.jung.graph.decorators.EdgeShape;
import edu.uci.ics.jung.graph.decorators.VertexPaintFunction;
import edu.uci.ics.jung.graph.decorators.VertexSizeFunction;
import edu.uci.ics.jung.graph.impl.UndirectedSparseEdge;
import edu.uci.ics.jung.graph.impl.UndirectedSparseGraph;
import edu.uci.ics.jung.graph.impl.UndirectedSparseVertex;
import edu.uci.ics.jung.visualization.Layout;
import edu.uci.ics.jung.visualization.PickedInfo;
import edu.uci.ics.jung.visualization.PickedState;
import edu.uci.ics.jung.visualization.PluggableRenderer;
import edu.uci.ics.jung.visualization.RadiusPickSupport;
import edu.uci.ics.jung.visualization.ShapePickSupport;
import edu.uci.ics.jung.visualization.SpringLayout;
import edu.uci.ics.jung.visualization.VisualizationViewer;
import edu.uci.ics.jung.visualization.control.DefaultModalGraphMouse;
import edu.uci.ics.jung.visualization.control.ModalGraphMouse.Mode;
import edu.uci.ics.screencap.Dump;
import edu.uci.ics.screencap.EPSDump;
import edu.uci.ics.screencap.PNGDump;
import java.awt.BasicStroke;
import java.awt.BorderLayout;
import java.awt.Color;
import java.awt.Cursor;
import java.awt.Paint;
import java.awt.Shape;
import java.io.BufferedReader;
import java.io.DataInputStream;
import java.io.DataOutputStream;
import java.io.EOFException;
import java.io.File;
import java.io.FileInputStream;
import java.io.FileOutputStream;
import java.io.FileReader;
import java.io.IOException;
import java.io.PrintStream;
import java.util.Random;
import java.util.StringTokenizer;
import javax.swing.DefaultListModel;
import javax.swing.JColorChooser;
import javax.swing.JFileChooser;
import javax.swing.JFrame;
import javax.swing.JOptionPane;
import javax.swing.JTable;
import javax.swing.UIManager;
import javax.swing.UnsupportedLookAndFeelException;
import javax.swing.table.DefaultTableModel;
import org.apache.commons.collections.Predicate;
import org.jfree.chart.ChartFactory;
import org.jfree.chart.ChartPanel;
import org.jfree.chart.JFreeChart;
import org.jfree.chart.axis.NumberAxis;
import org.jfree.chart.plot.PlotOrientation;
import org.jfree.chart.plot.XYPlot;
import org.jfree.chart.renderer.xy.DeviationRenderer;
import org.jfree.chart.renderer.xy.XYBarRenderer;
import org.jfree.data.xy.XYSeries;
import org.jfree.data.xy.XYSeriesCollection;
import org.jfree.data.xy.YIntervalSeries;
import org.jfree.data.xy.YIntervalSeriesCollection;
import org.jfree.ui.RectangleInsets;

/**
 *
 * @author  tkonopka
 */
public class GMCGUI extends javax.swing.JFrame {

    double beta;
    MetroGMC[] mgmc;    
    GMCGraph GtoDraw;
    int GtoDrawSweep;    
    double[] GtoDrawEnergies;
    double GtoDrawEMax;
    double GtoDrawEMin;
    
    Cursor hourglassCursor, normalCursor;
    int sincelastsave;
    String simupath;
    String simuname;
    
    int N;
    int v0;
    double r;
    int Lmax;
    int gB;
    int algo;    
    int numsimus;
    int ssf;
    int freqmove1;
    int freqmove2;
    double ratiomoves;
    int SweepLowestEpN;
    double LowestEpN;    
    int SweepLowestCpN;
    double LowestCpN;
    double mu;
    int temperinginterval;
    int[] temperingmap;
    Random rgen;    
    
    final int METROPOLIS = 0;    
    final int METROPOLIS_ONENEIGHBORHOOD = 1;
    final int TEMPERING = 2;
    final int ENTROPIC_SAMPLING = 3;
    final int ALGO_UNKNOWN = -1;

    
    final int CHART_ENERGY = 3;
    final int CHART_CRITERION = 4;
    
    final int CHART_E_MINMAX = 0;
    final int CHART_E_STDEV = 1;
    final int CHART_C_MINMAX = 2;
    
    DefaultListModel FileListModel = new DefaultListModel();
    DefaultTableModel myDataTableModel;
    DefaultTableModel myLogTableModel;
    DefaultTableModel myAveragesTableModel;
    
    
    GraphCycleEnergyStats gcs = null;
    
    // things for the JUNG graph display    
    VisualizationViewer vv;    
    boolean vv_ON;
    DefaultModalGraphMouse gm;
    NeighborhoodVertexDisplayPredicate show_vertex;
    VertexShapeSizeAspect vssa;
    SeedColor vcf;
    PickedState picked_state;
    
    Color MyVertexColor;
    Color MySelectedVertexColor;
    
    Graph myg; 
    Vertex[] myv;
    UndirectedEdge[] mye;                       
    int selectedvertex = 0;
    
    
    PluggableRenderer pr;

    JFreeChart TSeriesChart;
    
    Layout layout;
    
    
    /** Creates new form GMCGUI */
    public GMCGUI() {
        try {
	    // Set System L&F
            UIManager.setLookAndFeel(UIManager.getSystemLookAndFeelClassName());
        } catch (UnsupportedLookAndFeelException e) {
            // handle exception
        } catch (ClassNotFoundException e) {
            // handle exception
        } catch (InstantiationException e) {
            // handle exception
        } catch (IllegalAccessException e) {
            // handle exception
        }
        
        initComponents();
        
        //this.InfoTabbedPanel.setVisible(false);
        //this.CP2.setVisible(false);
        
        UpdateDOSCheck.setVisible(false);
        UpdateDOSSpinner.setVisible(false);        
        SaveDOSCheck.setVisible(false);
        SaveDOSSpinner.setVisible(false);        
        
        hourglassCursor = new Cursor(Cursor.WAIT_CURSOR);    
        normalCursor = new Cursor(Cursor.DEFAULT_CURSOR);
        
        sincelastsave = 0;
        
        rgen = new Random();
        
        FileListModel.removeAllElements();
        FileList.setModel(FileListModel);

        InfoToolBar.setEnabled(false);
        InfoToolBar.setVisible(false);
        ToolBar.setEnabled(false);
                
        SplitRestLog.setVisible(false);
        SplitRestLog.setDividerLocation(0.8);
        SplitLeft.setDividerLocation(200);
        SplitCenter.setDividerLocation(0.5);
        SplitRight.setDividerLocation(0.5);
        LogControlsSplit.setDividerLocation(60);
        LogControlsSplit.setOneTouchExpandable(false);
        
        gm = new DefaultModalGraphMouse();        
        gm.setMode(Mode.PICKING);
        show_vertex = new NeighborhoodVertexDisplayPredicate(false);
        vssa = new VertexShapeSizeAspect();
        MyVertexColor = new Color(51,102,255);
        MySelectedVertexColor = Color.YELLOW;
        
        // DataTable.setEnabled(false);
        
        DataTable.setAutoResizeMode(JTable.AUTO_RESIZE_OFF);
        
        TauLabel.setText("");
        NumItemsLabel.setText("");
        AvgLabel.setText("");
        AvgErrorLabel.setText("");
        SpHeatLabel.setText("");
        SpHeatErrorLabel.setText("");
        
        return;
    }
    
    
    /** This method is called from within the constructor to
     * initialize the form.
     * WARNING: Do NOT modify this code. The content of this method is
     * always regenerated by the Form Editor.
     */
    // <editor-fold defaultstate="collapsed" desc="Generated Code">//GEN-BEGIN:initComponents
    private void initComponents() {

        AveragesPanel = new javax.swing.JPanel();
        jLabel1 = new javax.swing.JLabel();
        jLabel2 = new javax.swing.JLabel();
        jLabel6 = new javax.swing.JLabel();
        jScrollPane2 = new javax.swing.JScrollPane();
        AveragesTable = new javax.swing.JTable();
        jLabel8 = new javax.swing.JLabel();
        AvgQuantityCombo = new javax.swing.JComboBox();
        AvgStartSpinner = new javax.swing.JSpinner();
        AvgIntervalSpinner = new javax.swing.JSpinner();
        AvgCalcButton = new javax.swing.JButton();
        jLabel9 = new javax.swing.JLabel();
        NumItemsLabel = new javax.swing.JLabel();
        jLabel11 = new javax.swing.JLabel();
        jLabel12 = new javax.swing.JLabel();
        jLabel13 = new javax.swing.JLabel();
        jLabel15 = new javax.swing.JLabel();
        UseTauSpinner = new javax.swing.JSpinner();
        jLabel16 = new javax.swing.JLabel();
        BootstrapSpinner = new javax.swing.JSpinner();
        AvgLabel = new javax.swing.JTextField();
        AvgErrorLabel = new javax.swing.JTextField();
        SpHeatLabel = new javax.swing.JTextField();
        SpHeatErrorLabel = new javax.swing.JTextField();
        DataScrollPane = new javax.swing.JScrollPane();
        DataTable = new javax.swing.JTable();
        LogScrollPane = new javax.swing.JScrollPane();
        LogTextArea = new javax.swing.JTextArea();
        GraphStatPanel = new javax.swing.JPanel();
        GStatPanel = new javax.swing.JPanel();
        GraphStatToolBar = new javax.swing.JToolBar();
        GSVButton = new javax.swing.JButton();
        SelectedVertexSpinner = new javax.swing.JSpinner();
        jSeparator17 = new javax.swing.JToolBar.Separator();
        CyclesEnergyCombo = new javax.swing.JComboBox();
        CycleInfoButton = new javax.swing.JButton();
        jSeparator18 = new javax.swing.JToolBar.Separator();
        GViewerPanel = new javax.swing.JPanel();
        GViewPanel = new javax.swing.JPanel();
        jToolBar1 = new javax.swing.JToolBar();
        DrawSelected = new javax.swing.JButton();
        DrawCurrent = new javax.swing.JButton();
        DrawLowest = new javax.swing.JButton();
        jSeparator10 = new javax.swing.JToolBar.Separator();
        SelectedVertexButton = new javax.swing.JButton();
        SelectedVSpinner = new javax.swing.JSpinner();
        ShowNeiCheckBox = new javax.swing.JCheckBox();
        jLabel7 = new javax.swing.JLabel();
        DistanceSpinner = new javax.swing.JSpinner();
        jSeparator20 = new javax.swing.JToolBar.Separator();
        TimeSeriesPanel = new javax.swing.JPanel();
        jToolBar4 = new javax.swing.JToolBar();
        jLabel4 = new javax.swing.JLabel();
        TSeriesCombo = new javax.swing.JComboBox();
        ShowSeriesButton = new javax.swing.JButton();
        jSeparator19 = new javax.swing.JToolBar.Separator();
        jLabel5 = new javax.swing.JLabel();
        TSeriesPlotEverySpinner = new javax.swing.JSpinner();
        TSeriesPanel = new javax.swing.JPanel();
        LogDataControlPanel = new javax.swing.JPanel();
        DataButton = new javax.swing.JButton();
        LogButton = new javax.swing.JButton();
        InfoTabbedPanel = new javax.swing.JTabbedPane();
        GStatsPanel = new javax.swing.JPanel();
        DOSPanel = new javax.swing.JPanel();
        jScrollPane1 = new javax.swing.JScrollPane();
        jTable1 = new javax.swing.JTable();
        jScatterChart1 = new org.jfree.beans.JScatterChart();
        ControlPanel = new javax.swing.JScrollPane();
        CP2 = new javax.swing.JPanel();
        UpdateDOSCheck = new javax.swing.JCheckBox();
        UpdateDOSSpinner = new javax.swing.JSpinner();
        SaveDOSCheck = new javax.swing.JCheckBox();
        SaveDOSSpinner = new javax.swing.JSpinner();
        GenInfoPanel = new javax.swing.JScrollPane();
        GenInfoTextArea = new javax.swing.JTextArea();
        FilePanel = new javax.swing.JPanel();
        jButton1 = new javax.swing.JButton();
        jScrollPane3 = new javax.swing.JScrollPane();
        FileList = new javax.swing.JList();
        LogPane = new javax.swing.JScrollPane();
        LogTable = new javax.swing.JTable();
        ToolBar = new javax.swing.JToolBar();
        SaveToolBarButton = new javax.swing.JButton();
        jButton2 = new javax.swing.JButton();
        jSeparator24 = new javax.swing.JToolBar.Separator();
        jButton4 = new javax.swing.JButton();
        jButton6 = new javax.swing.JButton();
        jSeparator23 = new javax.swing.JToolBar.Separator();
        jLabel10 = new javax.swing.JLabel();
        RunSweepSpinner = new javax.swing.JSpinner();
        RunButton = new javax.swing.JButton();
        jSeparator16 = new javax.swing.JToolBar.Separator();
        SaveGraphCheck = new javax.swing.JCheckBox();
        jLabel3 = new javax.swing.JLabel();
        SaveGraphSpinner = new javax.swing.JSpinner();
        jSeparator26 = new javax.swing.JToolBar.Separator();
        jLabel14 = new javax.swing.JLabel();
        TauEstimateSpinner = new javax.swing.JSpinner();
        GetTauButton = new javax.swing.JButton();
        TauLabel = new javax.swing.JLabel();
        jSeparator27 = new javax.swing.JToolBar.Separator();
        InfoToolBar = new javax.swing.JToolBar();
        NLabel = new javax.swing.JLabel();
        jSeparator2 = new javax.swing.JToolBar.Separator();
        DegreeLabel = new javax.swing.JLabel();
        jSeparator3 = new javax.swing.JToolBar.Separator();
        rLabel = new javax.swing.JLabel();
        jSeparator4 = new javax.swing.JToolBar.Separator();
        gBLabel = new javax.swing.JLabel();
        jSeparator21 = new javax.swing.JToolBar.Separator();
        muLabel = new javax.swing.JLabel();
        jSeparator5 = new javax.swing.JToolBar.Separator();
        LmaxLabel = new javax.swing.JLabel();
        jSeparator6 = new javax.swing.JToolBar.Separator();
        BetaLabel = new javax.swing.JLabel();
        jSeparator7 = new javax.swing.JToolBar.Separator();
        SweepsLabel = new javax.swing.JLabel();
        jSeparator8 = new javax.swing.JToolBar.Separator();
        LCpNLabel = new javax.swing.JLabel();
        LCpNSweepLabel = new javax.swing.JLabel();
        jSeparator22 = new javax.swing.JToolBar.Separator();
        ProgressLabel = new javax.swing.JLabel();
        SplitRestLog = new javax.swing.JSplitPane();
        SplitLeft = new javax.swing.JSplitPane();
        SplitCenter = new javax.swing.JSplitPane();
        SplitRight = new javax.swing.JSplitPane();
        LogControlsSplit = new javax.swing.JSplitPane();
        MenuBar = new javax.swing.JMenuBar();
        jMenu1 = new javax.swing.JMenu();
        FileNewMenu = new javax.swing.JMenuItem();
        FileOpenMenu = new javax.swing.JMenuItem();
        jSeparator14 = new javax.swing.JSeparator();
        FileSaveMenu = new javax.swing.JMenuItem();
        SaveCurrentGraphMenu = new javax.swing.JMenuItem();
        jSeparator15 = new javax.swing.JSeparator();
        FileCloseMenu = new javax.swing.JMenuItem();
        jSeparator1 = new javax.swing.JSeparator();
        FileExitMenu = new javax.swing.JMenuItem();
        jMenu3 = new javax.swing.JMenu();
        DrawMenu = new javax.swing.JMenu();
        DrawCurrentMenu = new javax.swing.JMenuItem();
        DrawSelectedMenu = new javax.swing.JMenuItem();
        DrawStartingMenu = new javax.swing.JMenuItem();
        DrawLowestMenu = new javax.swing.JMenuItem();
        jMenuItem1 = new javax.swing.JMenuItem();
        jSeparator13 = new javax.swing.JSeparator();
        jMenu5 = new javax.swing.JMenu();
        StartSpringMenu = new javax.swing.JMenuItem();
        StopSpringMenu = new javax.swing.JMenuItem();
        jMenu4 = new javax.swing.JMenu();
        VertexSmallMenu = new javax.swing.JMenuItem();
        VertexMediumMenu = new javax.swing.JMenuItem();
        VertexLargeMenu = new javax.swing.JMenuItem();
        jSeparator11 = new javax.swing.JSeparator();
        VertexEnergySizeMenu = new javax.swing.JCheckBoxMenuItem();
        VertexColorMenu = new javax.swing.JMenuItem();
        SelectedVertexColorMenu = new javax.swing.JMenuItem();
        MenuPickSupport = new javax.swing.JCheckBoxMenuItem();
        jSeparator9 = new javax.swing.JSeparator();
        jMenu6 = new javax.swing.JMenu();
        MenuGEPSSave = new javax.swing.JMenuItem();
        MenuGPNGSave = new javax.swing.JMenuItem();
        MenuVEPSSave = new javax.swing.JMenuItem();
        MenuVPNGSave = new javax.swing.JMenuItem();
        MenuTEPSSave = new javax.swing.JMenuItem();
        MenuTPNGSave = new javax.swing.JMenuItem();
        jMenuItem3 = new javax.swing.JMenuItem();
        jMenu7 = new javax.swing.JMenu();
        RunMenu = new javax.swing.JMenuItem();
        EnergyCheckMenu = new javax.swing.JMenuItem();
        jMenu2 = new javax.swing.JMenu();
        AboutGMCMenu = new javax.swing.JMenuItem();

        jLabel1.setText("Quantity:");

        jLabel2.setText("Begin at:");

        jLabel6.setText("Interval:");

        AveragesTable.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null}
            },
            new String [] {
                "Title 1", "Title 2", "Title 3", "Title 4"
            }
        ));
        jScrollPane2.setViewportView(AveragesTable);

        jLabel8.setText("Average:");

        AvgQuantityCombo.setModel(new javax.swing.DefaultComboBoxModel(new String[] { "Item 1", "Item 2", "Item 3", "Item 4" }));

        AvgStartSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(2000), Integer.valueOf(0), null, Integer.valueOf(1)));
        AvgStartSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(AvgStartSpinner, ""));
        AvgStartSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                AvgStartSpinnerStateChanged(evt);
            }
        });

        AvgIntervalSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(100), Integer.valueOf(1), null, Integer.valueOf(1)));
        AvgIntervalSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(AvgIntervalSpinner, ""));
        AvgIntervalSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                AvgIntervalSpinnerStateChanged(evt);
            }
        });

        AvgCalcButton.setText("Calculate");
        AvgCalcButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                AvgCalcButtonActionPerformed(evt);
            }
        });

        jLabel9.setText("Num. items:");

        NumItemsLabel.setText("numitems");

        jLabel11.setText("Stat err:");

        jLabel12.setText("Sp. Heat:");

        jLabel13.setText("Error:");

        jLabel15.setText("Use tau:");

        UseTauSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(100), Integer.valueOf(1), null, Integer.valueOf(1)));
        UseTauSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(UseTauSpinner, ""));
        UseTauSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                UseTauSpinnerStateChanged(evt);
            }
        });

        jLabel16.setText("Bootstrap:");

        BootstrapSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(1000), Integer.valueOf(1), null, Integer.valueOf(1)));
        BootstrapSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(BootstrapSpinner, ""));
        BootstrapSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                BootstrapSpinnerStateChanged(evt);
            }
        });

        AvgLabel.setEditable(false);
        AvgLabel.setText("jTextField1");
        AvgLabel.setBorder(null);

        AvgErrorLabel.setEditable(false);
        AvgErrorLabel.setText("jTextField1");
        AvgErrorLabel.setBorder(null);

        SpHeatLabel.setEditable(false);
        SpHeatLabel.setText("jTextField1");
        SpHeatLabel.setBorder(null);

        SpHeatErrorLabel.setEditable(false);
        SpHeatErrorLabel.setText("jTextField1");
        SpHeatErrorLabel.setBorder(null);

        javax.swing.GroupLayout AveragesPanelLayout = new javax.swing.GroupLayout(AveragesPanel);
        AveragesPanel.setLayout(AveragesPanelLayout);
        AveragesPanelLayout.setHorizontalGroup(
            AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jLabel2)
                    .addComponent(jLabel6))
                .addGap(10, 10, 10)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(AveragesPanelLayout.createSequentialGroup()
                        .addComponent(AvgIntervalSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addGap(18, 18, 18)
                        .addComponent(jLabel16)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                        .addComponent(BootstrapSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 45, javax.swing.GroupLayout.PREFERRED_SIZE))
                    .addGroup(AveragesPanelLayout.createSequentialGroup()
                        .addComponent(AvgStartSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addGap(18, 18, 18)
                        .addComponent(jLabel15)
                        .addGap(18, 18, 18)
                        .addComponent(UseTauSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)))
                .addGap(16, 16, 16))
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(jLabel8)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(AvgLabel, javax.swing.GroupLayout.DEFAULT_SIZE, 166, Short.MAX_VALUE)
                .addContainerGap())
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(jLabel11)
                .addGap(10, 10, 10)
                .addComponent(AvgErrorLabel, javax.swing.GroupLayout.DEFAULT_SIZE, 166, Short.MAX_VALUE)
                .addContainerGap())
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(jLabel9, javax.swing.GroupLayout.PREFERRED_SIZE, 68, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(NumItemsLabel, javax.swing.GroupLayout.DEFAULT_SIZE, 163, Short.MAX_VALUE)
                .addContainerGap(17, Short.MAX_VALUE))
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(jLabel12)
                .addGap(10, 10, 10)
                .addComponent(SpHeatLabel, javax.swing.GroupLayout.DEFAULT_SIZE, 166, Short.MAX_VALUE)
                .addContainerGap())
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(jLabel13)
                .addGap(10, 10, 10)
                .addComponent(SpHeatErrorLabel, javax.swing.GroupLayout.DEFAULT_SIZE, 166, Short.MAX_VALUE)
                .addContainerGap())
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(jLabel1, javax.swing.GroupLayout.PREFERRED_SIZE, 51, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(AvgQuantityCombo, 0, 189, Short.MAX_VALUE)
                .addContainerGap())
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addComponent(jScrollPane2, javax.swing.GroupLayout.DEFAULT_SIZE, 244, Short.MAX_VALUE)
                .addContainerGap())
            .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, AveragesPanelLayout.createSequentialGroup()
                .addGap(126, 126, 126)
                .addComponent(AvgCalcButton, javax.swing.GroupLayout.DEFAULT_SIZE, 128, Short.MAX_VALUE)
                .addContainerGap())
        );

        AveragesPanelLayout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {jLabel11, jLabel12, jLabel13, jLabel8, jLabel9});

        AveragesPanelLayout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {jLabel15, jLabel2, jLabel6});

        AveragesPanelLayout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {BootstrapSpinner, UseTauSpinner});

        AveragesPanelLayout.setVerticalGroup(
            AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(AveragesPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel1)
                    .addComponent(AvgQuantityCombo, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel2)
                    .addComponent(AvgStartSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel15)
                    .addComponent(UseTauSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addGap(9, 9, 9)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(AvgIntervalSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel6)
                    .addComponent(jLabel16)
                    .addComponent(BootstrapSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addGap(18, 18, 18)
                .addComponent(AvgCalcButton)
                .addGap(5, 5, 5)
                .addComponent(jScrollPane2, javax.swing.GroupLayout.PREFERRED_SIZE, 181, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel9, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                    .addComponent(NumItemsLabel))
                .addGap(18, 18, 18)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel8, javax.swing.GroupLayout.PREFERRED_SIZE, 14, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(AvgLabel, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel11)
                    .addComponent(AvgErrorLabel, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addGap(18, 18, 18)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel12, javax.swing.GroupLayout.PREFERRED_SIZE, 14, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(SpHeatLabel, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(AveragesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel13, javax.swing.GroupLayout.PREFERRED_SIZE, 14, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(SpHeatErrorLabel, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addGap(54, 54, 54))
        );

        DataTable.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null}
            },
            new String [] {
                "Title 1", "Title 2", "Title 3", "Title 4"
            }
        ));
        DataScrollPane.setViewportView(DataTable);

        LogTextArea.setColumns(20);
        LogTextArea.setEditable(false);
        LogTextArea.setForeground(new java.awt.Color(102, 102, 102));
        LogTextArea.setRows(5);
        LogTextArea.setText("tttt"); // NOI18N
        LogScrollPane.setViewportView(LogTextArea);

        javax.swing.GroupLayout GStatPanelLayout = new javax.swing.GroupLayout(GStatPanel);
        GStatPanel.setLayout(GStatPanelLayout);
        GStatPanelLayout.setHorizontalGroup(
            GStatPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 604, Short.MAX_VALUE)
        );
        GStatPanelLayout.setVerticalGroup(
            GStatPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 171, Short.MAX_VALUE)
        );

        GraphStatToolBar.setFloatable(false);
        GraphStatToolBar.setRollover(true);

        GSVButton.setText("Selected Vertex: ");
        GSVButton.setFocusable(false);
        GSVButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        GSVButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        GSVButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                GSVButtonActionPerformed(evt);
            }
        });
        GraphStatToolBar.add(GSVButton);

        SelectedVertexSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(0), Integer.valueOf(0), null, Integer.valueOf(1)));
        SelectedVertexSpinner.setMaximumSize(new java.awt.Dimension(54, 20));
        SelectedVertexSpinner.setPreferredSize(new java.awt.Dimension(54, 20));
        GraphStatToolBar.add(SelectedVertexSpinner);
        GraphStatToolBar.add(jSeparator17);

        CyclesEnergyCombo.setModel(new javax.swing.DefaultComboBoxModel(new String[] { "Cycles at Vertex", "Energy at Vertex", "Cycles in Graph (MinMax)", "Cycles in Graph (Stdev)", "Energy in Graph (MinMax)" }));
        CyclesEnergyCombo.setMaximumSize(new java.awt.Dimension(140, 32767));
        CyclesEnergyCombo.setMinimumSize(new java.awt.Dimension(110, 18));
        CyclesEnergyCombo.setOpaque(false);
        CyclesEnergyCombo.setPreferredSize(new java.awt.Dimension(140, 18));
        GraphStatToolBar.add(CyclesEnergyCombo);

        CycleInfoButton.setText("Show Info");
        CycleInfoButton.setFocusable(false);
        CycleInfoButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        CycleInfoButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        CycleInfoButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                CycleInfoButtonActionPerformed(evt);
            }
        });
        GraphStatToolBar.add(CycleInfoButton);
        GraphStatToolBar.add(jSeparator18);

        javax.swing.GroupLayout GraphStatPanelLayout = new javax.swing.GroupLayout(GraphStatPanel);
        GraphStatPanel.setLayout(GraphStatPanelLayout);
        GraphStatPanelLayout.setHorizontalGroup(
            GraphStatPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addComponent(GraphStatToolBar, javax.swing.GroupLayout.DEFAULT_SIZE, 624, Short.MAX_VALUE)
            .addGroup(GraphStatPanelLayout.createSequentialGroup()
                .addGap(10, 10, 10)
                .addComponent(GStatPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                .addContainerGap())
        );
        GraphStatPanelLayout.setVerticalGroup(
            GraphStatPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(GraphStatPanelLayout.createSequentialGroup()
                .addComponent(GraphStatToolBar, javax.swing.GroupLayout.PREFERRED_SIZE, 25, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(GStatPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );

        GViewerPanel.setAutoscrolls(true);

        GViewPanel.setBackground(new java.awt.Color(255, 255, 255));

        javax.swing.GroupLayout GViewPanelLayout = new javax.swing.GroupLayout(GViewPanel);
        GViewPanel.setLayout(GViewPanelLayout);
        GViewPanelLayout.setHorizontalGroup(
            GViewPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 576, Short.MAX_VALUE)
        );
        GViewPanelLayout.setVerticalGroup(
            GViewPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 492, Short.MAX_VALUE)
        );

        jToolBar1.setFloatable(false);
        jToolBar1.setRollover(true);
        jToolBar1.setMinimumSize(new java.awt.Dimension(200, 23));

        DrawSelected.setText("Selected"); // NOI18N
        DrawSelected.setFocusable(false);
        DrawSelected.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        DrawSelected.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        DrawSelected.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawSelectedActionPerformed(evt);
            }
        });
        jToolBar1.add(DrawSelected);

        DrawCurrent.setText("Current");
        DrawCurrent.setFocusable(false);
        DrawCurrent.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        DrawCurrent.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        DrawCurrent.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawCurrentActionPerformed(evt);
            }
        });
        jToolBar1.add(DrawCurrent);

        DrawLowest.setText("Lowest EpN");
        DrawLowest.setFocusable(false);
        DrawLowest.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        DrawLowest.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        DrawLowest.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawLowestActionPerformed(evt);
            }
        });
        jToolBar1.add(DrawLowest);
        jToolBar1.add(jSeparator10);

        SelectedVertexButton.setText("Selected Vertex: ");
        SelectedVertexButton.setFocusable(false);
        SelectedVertexButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        SelectedVertexButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        SelectedVertexButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SelectedVertexButtonActionPerformed(evt);
            }
        });
        jToolBar1.add(SelectedVertexButton);

        SelectedVSpinner.setMaximumSize(new java.awt.Dimension(54, 32767));
        SelectedVSpinner.setPreferredSize(new java.awt.Dimension(54, 20));
        jToolBar1.add(SelectedVSpinner);

        ShowNeiCheckBox.setFocusable(false);
        ShowNeiCheckBox.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        ShowNeiCheckBox.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        ShowNeiCheckBox.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                ShowNeiCheckBoxActionPerformed(evt);
            }
        });
        jToolBar1.add(ShowNeiCheckBox);

        jLabel7.setText(" Show Neighborhood: ");
        jToolBar1.add(jLabel7);

        DistanceSpinner.setMaximumSize(new java.awt.Dimension(54, 32767));
        DistanceSpinner.setPreferredSize(new java.awt.Dimension(54, 20));
        jToolBar1.add(DistanceSpinner);
        jToolBar1.add(jSeparator20);

        javax.swing.GroupLayout GViewerPanelLayout = new javax.swing.GroupLayout(GViewerPanel);
        GViewerPanel.setLayout(GViewerPanelLayout);
        GViewerPanelLayout.setHorizontalGroup(
            GViewerPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addComponent(GViewPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
            .addComponent(jToolBar1, javax.swing.GroupLayout.DEFAULT_SIZE, 576, Short.MAX_VALUE)
        );
        GViewerPanelLayout.setVerticalGroup(
            GViewerPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, GViewerPanelLayout.createSequentialGroup()
                .addComponent(GViewPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(jToolBar1, javax.swing.GroupLayout.PREFERRED_SIZE, 25, javax.swing.GroupLayout.PREFERRED_SIZE))
        );

        jToolBar4.setFloatable(false);

        jLabel4.setText("Series: ");
        jToolBar4.add(jLabel4);

        TSeriesCombo.setMaximumSize(new java.awt.Dimension(200, 32767));
        TSeriesCombo.setPreferredSize(new java.awt.Dimension(180, 20));
        jToolBar4.add(TSeriesCombo);

        ShowSeriesButton.setText("Show");
        ShowSeriesButton.setFocusable(false);
        ShowSeriesButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        ShowSeriesButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        ShowSeriesButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                ShowSeriesButtonActionPerformed(evt);
            }
        });
        jToolBar4.add(ShowSeriesButton);
        jToolBar4.add(jSeparator19);

        jLabel5.setText("Plot every: ");
        jToolBar4.add(jLabel5);

        TSeriesPlotEverySpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(1), Integer.valueOf(1), null, Integer.valueOf(1)));
        TSeriesPlotEverySpinner.setMaximumSize(new java.awt.Dimension(54, 32767));
        TSeriesPlotEverySpinner.setPreferredSize(new java.awt.Dimension(54, 20));
        jToolBar4.add(TSeriesPlotEverySpinner);

        javax.swing.GroupLayout TSeriesPanelLayout = new javax.swing.GroupLayout(TSeriesPanel);
        TSeriesPanel.setLayout(TSeriesPanelLayout);
        TSeriesPanelLayout.setHorizontalGroup(
            TSeriesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 482, Short.MAX_VALUE)
        );
        TSeriesPanelLayout.setVerticalGroup(
            TSeriesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 268, Short.MAX_VALUE)
        );

        javax.swing.GroupLayout TimeSeriesPanelLayout = new javax.swing.GroupLayout(TimeSeriesPanel);
        TimeSeriesPanel.setLayout(TimeSeriesPanelLayout);
        TimeSeriesPanelLayout.setHorizontalGroup(
            TimeSeriesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addComponent(jToolBar4, javax.swing.GroupLayout.DEFAULT_SIZE, 502, Short.MAX_VALUE)
            .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, TimeSeriesPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addComponent(TSeriesPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                .addContainerGap())
        );
        TimeSeriesPanelLayout.setVerticalGroup(
            TimeSeriesPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(TimeSeriesPanelLayout.createSequentialGroup()
                .addComponent(jToolBar4, javax.swing.GroupLayout.PREFERRED_SIZE, 25, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(TSeriesPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );

        DataButton.setText("Data");
        DataButton.setMargin(new java.awt.Insets(2, 8, 2, 8));
        DataButton.setMaximumSize(new java.awt.Dimension(50, 23));
        DataButton.setMinimumSize(new java.awt.Dimension(50, 23));
        DataButton.setPreferredSize(new java.awt.Dimension(50, 23));
        DataButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DataButtonActionPerformed(evt);
            }
        });

        LogButton.setText("Log");
        LogButton.setMargin(new java.awt.Insets(2, 8, 2, 8));
        LogButton.setMaximumSize(new java.awt.Dimension(50, 23));
        LogButton.setMinimumSize(new java.awt.Dimension(50, 23));
        LogButton.setPreferredSize(new java.awt.Dimension(50, 23));
        LogButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                LogButtonActionPerformed(evt);
            }
        });

        javax.swing.GroupLayout LogDataControlPanelLayout = new javax.swing.GroupLayout(LogDataControlPanel);
        LogDataControlPanel.setLayout(LogDataControlPanelLayout);
        LogDataControlPanelLayout.setHorizontalGroup(
            LogDataControlPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addComponent(LogButton, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
            .addComponent(DataButton, javax.swing.GroupLayout.DEFAULT_SIZE, 50, Short.MAX_VALUE)
        );

        LogDataControlPanelLayout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {DataButton, LogButton});

        LogDataControlPanelLayout.setVerticalGroup(
            LogDataControlPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(LogDataControlPanelLayout.createSequentialGroup()
                .addComponent(LogButton, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(DataButton, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addContainerGap(279, Short.MAX_VALUE))
        );

        javax.swing.GroupLayout GStatsPanelLayout = new javax.swing.GroupLayout(GStatsPanel);
        GStatsPanel.setLayout(GStatsPanelLayout);
        GStatsPanelLayout.setHorizontalGroup(
            GStatsPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 580, Short.MAX_VALUE)
        );
        GStatsPanelLayout.setVerticalGroup(
            GStatsPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 523, Short.MAX_VALUE)
        );

        InfoTabbedPanel.addTab("Graph Statistics", GStatsPanel);

        jTable1.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null}
            },
            new String [] {
                "Title 1", "Title 2", "Title 3", "Title 4"
            }
        ));
        jScrollPane1.setViewportView(jTable1);

        javax.swing.GroupLayout jScatterChart1Layout = new javax.swing.GroupLayout(jScatterChart1);
        jScatterChart1.setLayout(jScatterChart1Layout);
        jScatterChart1Layout.setHorizontalGroup(
            jScatterChart1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 560, Short.MAX_VALUE)
        );
        jScatterChart1Layout.setVerticalGroup(
            jScatterChart1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 377, Short.MAX_VALUE)
        );

        javax.swing.GroupLayout DOSPanelLayout = new javax.swing.GroupLayout(DOSPanel);
        DOSPanel.setLayout(DOSPanelLayout);
        DOSPanelLayout.setHorizontalGroup(
            DOSPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, DOSPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(DOSPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING)
                    .addComponent(jScatterChart1, javax.swing.GroupLayout.Alignment.LEADING, javax.swing.GroupLayout.DEFAULT_SIZE, 560, Short.MAX_VALUE)
                    .addComponent(jScrollPane1, javax.swing.GroupLayout.Alignment.LEADING, javax.swing.GroupLayout.DEFAULT_SIZE, 560, Short.MAX_VALUE))
                .addContainerGap())
        );
        DOSPanelLayout.setVerticalGroup(
            DOSPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(DOSPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addComponent(jScrollPane1, javax.swing.GroupLayout.PREFERRED_SIZE, 113, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jScatterChart1, javax.swing.GroupLayout.DEFAULT_SIZE, 377, Short.MAX_VALUE)
                .addContainerGap())
        );

        InfoTabbedPanel.addTab("Density of States", DOSPanel);

        ControlPanel.setBorder(null);

        UpdateDOSCheck.setText("Update DOS every :"); // NOI18N
        UpdateDOSCheck.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                UpdateDOSCheckActionPerformed(evt);
            }
        });

        SaveDOSCheck.setText("Save DOS every:"); // NOI18N
        SaveDOSCheck.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SaveDOSCheckActionPerformed(evt);
            }
        });

        javax.swing.GroupLayout CP2Layout = new javax.swing.GroupLayout(CP2);
        CP2.setLayout(CP2Layout);
        CP2Layout.setHorizontalGroup(
            CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(CP2Layout.createSequentialGroup()
                .addGroup(CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(CP2Layout.createSequentialGroup()
                        .addContainerGap()
                        .addComponent(UpdateDOSCheck, javax.swing.GroupLayout.DEFAULT_SIZE, 126, Short.MAX_VALUE))
                    .addComponent(SaveDOSCheck, javax.swing.GroupLayout.DEFAULT_SIZE, 132, Short.MAX_VALUE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING)
                    .addComponent(SaveDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(UpdateDOSSpinner, javax.swing.GroupLayout.DEFAULT_SIZE, 54, Short.MAX_VALUE))
                .addGap(97, 97, 97))
        );
        CP2Layout.setVerticalGroup(
            CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(CP2Layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(CP2Layout.createSequentialGroup()
                        .addGap(26, 26, 26)
                        .addGroup(CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                            .addComponent(UpdateDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                            .addComponent(UpdateDOSCheck)))
                    .addGroup(CP2Layout.createSequentialGroup()
                        .addGap(52, 52, 52)
                        .addGroup(CP2Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                            .addComponent(SaveDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                            .addComponent(SaveDOSCheck))))
                .addContainerGap(140, Short.MAX_VALUE))
        );

        ControlPanel.setViewportView(CP2);

        GenInfoPanel.setBorder(null);

        GenInfoTextArea.setColumns(20);
        GenInfoTextArea.setEditable(false);
        GenInfoTextArea.setForeground(new java.awt.Color(51, 51, 51));
        GenInfoTextArea.setRows(5);
        GenInfoTextArea.setTabSize(6);
        GenInfoPanel.setViewportView(GenInfoTextArea);

        jButton1.setText("Refresh List"); // NOI18N
        jButton1.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jButton1ActionPerformed(evt);
            }
        });

        FileList.setModel(new javax.swing.AbstractListModel() {
            String[] strings = { "Item 1", "Item 2", "Item 3", "Item 4", "Item 5" };
            public int getSize() { return strings.length; }
            public Object getElementAt(int i) { return strings[i]; }
        });
        FileList.setSelectionMode(javax.swing.ListSelectionModel.SINGLE_SELECTION);
        jScrollPane3.setViewportView(FileList);

        javax.swing.GroupLayout FilePanelLayout = new javax.swing.GroupLayout(FilePanel);
        FilePanel.setLayout(FilePanelLayout);
        FilePanelLayout.setHorizontalGroup(
            FilePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(FilePanelLayout.createSequentialGroup()
                .addComponent(jButton1)
                .addContainerGap())
            .addComponent(jScrollPane3, javax.swing.GroupLayout.DEFAULT_SIZE, 267, Short.MAX_VALUE)
        );
        FilePanelLayout.setVerticalGroup(
            FilePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(FilePanelLayout.createSequentialGroup()
                .addComponent(jButton1)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(jScrollPane3, javax.swing.GroupLayout.DEFAULT_SIZE, 125, Short.MAX_VALUE))
        );

        LogTable.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null}
            },
            new String [] {
                "Title 1", "Title 2", "Title 3", "Title 4"
            }
        ));
        LogPane.setViewportView(LogTable);

        setDefaultCloseOperation(javax.swing.WindowConstants.EXIT_ON_CLOSE);
        setTitle("Graphity Monte Carlo"); // NOI18N

        ToolBar.setFloatable(false);
        ToolBar.setRollover(true);

        SaveToolBarButton.setText("Save");
        SaveToolBarButton.setFocusable(false);
        SaveToolBarButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        SaveToolBarButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        SaveToolBarButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SaveToolBarButtonActionPerformed(evt);
            }
        });
        ToolBar.add(SaveToolBarButton);

        jButton2.setText("Save Current Graph");
        jButton2.setFocusable(false);
        jButton2.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        jButton2.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        jButton2.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jButton2ActionPerformed(evt);
            }
        });
        ToolBar.add(jButton2);
        ToolBar.add(jSeparator24);

        jButton4.setText("FileList");
        jButton4.setFocusable(false);
        jButton4.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        jButton4.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        jButton4.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jButton4ActionPerformed(evt);
            }
        });
        ToolBar.add(jButton4);

        jButton6.setText("Averages");
        jButton6.setFocusable(false);
        jButton6.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        jButton6.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        jButton6.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jButton6ActionPerformed(evt);
            }
        });
        ToolBar.add(jButton6);
        ToolBar.add(jSeparator23);

        jLabel10.setHorizontalAlignment(javax.swing.SwingConstants.LEFT);
        jLabel10.setText("Run for: "); // NOI18N
        jLabel10.setMaximumSize(new java.awt.Dimension(47, 14));
        jLabel10.setPreferredSize(new java.awt.Dimension(47, 14));
        ToolBar.add(jLabel10);

        RunSweepSpinner.setMaximumSize(new java.awt.Dimension(60, 20));
        RunSweepSpinner.setPreferredSize(new java.awt.Dimension(60, 20));
        ToolBar.add(RunSweepSpinner);

        RunButton.setText("Run"); // NOI18N
        RunButton.setFocusable(false);
        RunButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        RunButton.setMaximumSize(new java.awt.Dimension(64, 21));
        RunButton.setPreferredSize(new java.awt.Dimension(64, 21));
        RunButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        RunButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                RunButtonActionPerformed(evt);
            }
        });
        ToolBar.add(RunButton);
        ToolBar.add(jSeparator16);

        SaveGraphCheck.setFocusable(false);
        SaveGraphCheck.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        SaveGraphCheck.setMaximumSize(new java.awt.Dimension(24, 39));
        SaveGraphCheck.setPreferredSize(new java.awt.Dimension(24, 39));
        SaveGraphCheck.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        SaveGraphCheck.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SaveGraphCheckActionPerformed(evt);
            }
        });
        ToolBar.add(SaveGraphCheck);

        jLabel3.setText("Save graph every:  ");
        ToolBar.add(jLabel3);

        SaveGraphSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(SaveGraphSpinner, ""));
        SaveGraphSpinner.setMaximumSize(new java.awt.Dimension(60, 20));
        SaveGraphSpinner.setPreferredSize(new java.awt.Dimension(60, 20));
        SaveGraphSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                SaveGraphSpinnerStateChanged(evt);
            }
        });
        ToolBar.add(SaveGraphSpinner);
        ToolBar.add(jSeparator26);

        jLabel14.setText(" Estimate tau using: ");
        ToolBar.add(jLabel14);

        TauEstimateSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(100), Integer.valueOf(1), null, Integer.valueOf(1)));
        TauEstimateSpinner.setMaximumSize(new java.awt.Dimension(60, 20));
        TauEstimateSpinner.setPreferredSize(new java.awt.Dimension(60, 20));
        ToolBar.add(TauEstimateSpinner);

        GetTauButton.setText(" Estimate ");
        GetTauButton.setFocusable(false);
        GetTauButton.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        GetTauButton.setVerticalTextPosition(javax.swing.SwingConstants.BOTTOM);
        GetTauButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                GetTauButtonActionPerformed(evt);
            }
        });
        ToolBar.add(GetTauButton);

        TauLabel.setText("tau");
        TauLabel.setMaximumSize(new java.awt.Dimension(130, 14));
        TauLabel.setMinimumSize(new java.awt.Dimension(80, 14));
        TauLabel.setPreferredSize(new java.awt.Dimension(130, 14));
        ToolBar.add(TauLabel);
        ToolBar.add(jSeparator27);

        InfoToolBar.setBorder(null);
        InfoToolBar.setFloatable(false);
        InfoToolBar.setRollover(true);

        NLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        NLabel.setText("  Vertices: ");
        NLabel.setMaximumSize(new java.awt.Dimension(82, 14));
        NLabel.setPreferredSize(new java.awt.Dimension(82, 14));
        InfoToolBar.add(NLabel);
        InfoToolBar.add(jSeparator2);

        DegreeLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        DegreeLabel.setText("Degree:");
        DegreeLabel.setHorizontalTextPosition(javax.swing.SwingConstants.CENTER);
        DegreeLabel.setMaximumSize(new java.awt.Dimension(66, 14));
        DegreeLabel.setPreferredSize(new java.awt.Dimension(66, 14));
        InfoToolBar.add(DegreeLabel);

        jSeparator3.setForeground(new java.awt.Color(255, 0, 51));
        InfoToolBar.add(jSeparator3);

        rLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        rLabel.setText("r: ");
        rLabel.setMaximumSize(new java.awt.Dimension(66, 14));
        rLabel.setPreferredSize(new java.awt.Dimension(66, 14));
        InfoToolBar.add(rLabel);

        jSeparator4.setForeground(new java.awt.Color(102, 102, 102));
        InfoToolBar.add(jSeparator4);

        gBLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        gBLabel.setText("gB:");
        gBLabel.setMaximumSize(new java.awt.Dimension(66, 14));
        gBLabel.setPreferredSize(new java.awt.Dimension(66, 14));
        InfoToolBar.add(gBLabel);
        InfoToolBar.add(jSeparator21);

        muLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        muLabel.setText("mu:");
        muLabel.setMaximumSize(new java.awt.Dimension(66, 14));
        muLabel.setPreferredSize(new java.awt.Dimension(66, 14));
        InfoToolBar.add(muLabel);
        InfoToolBar.add(jSeparator5);

        LmaxLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        LmaxLabel.setText("Lmax: ");
        LmaxLabel.setMaximumSize(new java.awt.Dimension(66, 14));
        LmaxLabel.setPreferredSize(new java.awt.Dimension(66, 14));
        InfoToolBar.add(LmaxLabel);
        InfoToolBar.add(jSeparator6);

        BetaLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        BetaLabel.setText("Beta: ");
        BetaLabel.setMaximumSize(new java.awt.Dimension(74, 14));
        BetaLabel.setPreferredSize(new java.awt.Dimension(74, 14));
        InfoToolBar.add(BetaLabel);
        InfoToolBar.add(jSeparator7);

        SweepsLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        SweepsLabel.setText("Sweeps: ");
        SweepsLabel.setMaximumSize(new java.awt.Dimension(90, 14));
        SweepsLabel.setPreferredSize(new java.awt.Dimension(90, 14));
        InfoToolBar.add(SweepsLabel);
        InfoToolBar.add(jSeparator8);

        LCpNLabel.setHorizontalAlignment(javax.swing.SwingConstants.LEFT);
        LCpNLabel.setText("  Lowest CpN: ");
        LCpNLabel.setMaximumSize(new java.awt.Dimension(200, 14));
        LCpNLabel.setPreferredSize(new java.awt.Dimension(80, 14));
        InfoToolBar.add(LCpNLabel);

        LCpNSweepLabel.setText("sweep no:");
        LCpNSweepLabel.setMaximumSize(new java.awt.Dimension(90, 14));
        LCpNSweepLabel.setPreferredSize(new java.awt.Dimension(90, 14));
        InfoToolBar.add(LCpNSweepLabel);
        InfoToolBar.add(jSeparator22);

        ProgressLabel.setHorizontalAlignment(javax.swing.SwingConstants.CENTER);
        ProgressLabel.setText("Progress: 100%");
        ProgressLabel.setMaximumSize(new java.awt.Dimension(90, 14));
        ProgressLabel.setPreferredSize(new java.awt.Dimension(90, 14));
        InfoToolBar.add(ProgressLabel);

        SplitRestLog.setOrientation(javax.swing.JSplitPane.VERTICAL_SPLIT);

        SplitLeft.setPreferredSize(new java.awt.Dimension(400, 85));

        SplitCenter.setBorder(null);

        SplitRight.setOrientation(javax.swing.JSplitPane.VERTICAL_SPLIT);
        SplitCenter.setRightComponent(SplitRight);

        SplitLeft.setRightComponent(SplitCenter);

        SplitRestLog.setTopComponent(SplitLeft);

        LogControlsSplit.setDividerSize(0);
        LogControlsSplit.setFocusable(false);
        SplitRestLog.setRightComponent(LogControlsSplit);

        jMenu1.setText("File"); // NOI18N

        FileNewMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_N, java.awt.event.InputEvent.CTRL_MASK));
        FileNewMenu.setText("New..."); // NOI18N
        FileNewMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                FileNewMenuActionPerformed(evt);
            }
        });
        jMenu1.add(FileNewMenu);

        FileOpenMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_O, java.awt.event.InputEvent.CTRL_MASK));
        FileOpenMenu.setText("Open..."); // NOI18N
        FileOpenMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                FileOpenMenuActionPerformed(evt);
            }
        });
        jMenu1.add(FileOpenMenu);
        jMenu1.add(jSeparator14);

        FileSaveMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_S, java.awt.event.InputEvent.CTRL_MASK));
        FileSaveMenu.setText("Save"); // NOI18N
        FileSaveMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                FileSaveMenuActionPerformed(evt);
            }
        });
        jMenu1.add(FileSaveMenu);

        SaveCurrentGraphMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_S, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        SaveCurrentGraphMenu.setText("Save Current Graph");
        SaveCurrentGraphMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SaveCurrentGraphMenuActionPerformed(evt);
            }
        });
        jMenu1.add(SaveCurrentGraphMenu);
        jMenu1.add(jSeparator15);

        FileCloseMenu.setText("Close"); // NOI18N
        FileCloseMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                FileCloseMenuActionPerformed(evt);
            }
        });
        jMenu1.add(FileCloseMenu);
        jMenu1.add(jSeparator1);

        FileExitMenu.setText("Exit"); // NOI18N
        FileExitMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                FileExitMenuActionPerformed(evt);
            }
        });
        jMenu1.add(FileExitMenu);

        MenuBar.add(jMenu1);

        jMenu3.setText("GraphViewer");

        DrawMenu.setText("Draw");

        DrawCurrentMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_C, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        DrawCurrentMenu.setText("Current Graph");
        DrawCurrentMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawCurrentMenuActionPerformed(evt);
            }
        });
        DrawMenu.add(DrawCurrentMenu);

        DrawSelectedMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_S, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        DrawSelectedMenu.setText("Selected Graph");
        DrawSelectedMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawSelectedMenuActionPerformed(evt);
            }
        });
        DrawMenu.add(DrawSelectedMenu);

        DrawStartingMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_T, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        DrawStartingMenu.setText("Starting Graph");
        DrawStartingMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawStartingMenuActionPerformed(evt);
            }
        });
        DrawMenu.add(DrawStartingMenu);

        DrawLowestMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_L, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        DrawLowestMenu.setText("Lowest Energy Graph");
        DrawLowestMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                DrawLowestMenuActionPerformed(evt);
            }
        });
        DrawMenu.add(DrawLowestMenu);

        jMenuItem1.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_Z, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        jMenuItem1.setText("Nothing");
        jMenuItem1.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jMenuItem1ActionPerformed(evt);
            }
        });
        DrawMenu.add(jMenuItem1);

        jMenu3.add(DrawMenu);
        jMenu3.add(jSeparator13);

        jMenu5.setText("Springs");

        StartSpringMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_DOWN, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        StartSpringMenu.setText("Start SpringLayout");
        StartSpringMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                StartSpringMenuActionPerformed(evt);
            }
        });
        jMenu5.add(StartSpringMenu);

        StopSpringMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_UP, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        StopSpringMenu.setText("Stop SpringLayout");
        StopSpringMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                StopSpringMenuActionPerformed(evt);
            }
        });
        jMenu5.add(StopSpringMenu);

        jMenu3.add(jMenu5);

        jMenu4.setText("Vertices");

        VertexSmallMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_MINUS, java.awt.event.InputEvent.CTRL_MASK));
        VertexSmallMenu.setText("Smaller");
        VertexSmallMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                VertexSmallMenuActionPerformed(evt);
            }
        });
        jMenu4.add(VertexSmallMenu);

        VertexMediumMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_EQUALS, java.awt.event.InputEvent.CTRL_MASK));
        VertexMediumMenu.setText("Medium");
        VertexMediumMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                VertexMediumMenuActionPerformed(evt);
            }
        });
        jMenu4.add(VertexMediumMenu);

        VertexLargeMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_EQUALS, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        VertexLargeMenu.setText("Largeer");
        VertexLargeMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                VertexLargeMenuActionPerformed(evt);
            }
        });
        jMenu4.add(VertexLargeMenu);
        jMenu4.add(jSeparator11);

        VertexEnergySizeMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_E, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        VertexEnergySizeMenu.setText("Energy Size");
        VertexEnergySizeMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                VertexEnergySizeMenuActionPerformed(evt);
            }
        });
        jMenu4.add(VertexEnergySizeMenu);

        VertexColorMenu.setText("Color ...");
        VertexColorMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                VertexColorMenuActionPerformed(evt);
            }
        });
        jMenu4.add(VertexColorMenu);

        SelectedVertexColorMenu.setText("Selected Color ...");
        SelectedVertexColorMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SelectedVertexColorMenuActionPerformed(evt);
            }
        });
        jMenu4.add(SelectedVertexColorMenu);

        jMenu3.add(jMenu4);

        MenuPickSupport.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_P, java.awt.event.InputEvent.SHIFT_MASK | java.awt.event.InputEvent.CTRL_MASK));
        MenuPickSupport.setSelected(true);
        MenuPickSupport.setText("Pick Support");
        MenuPickSupport.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuPickSupportActionPerformed(evt);
            }
        });
        jMenu3.add(MenuPickSupport);
        jMenu3.add(jSeparator9);

        jMenu6.setText("Export");

        MenuGEPSSave.setText("Graph (EPS) ...");
        MenuGEPSSave.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuGEPSSaveActionPerformed(evt);
            }
        });
        jMenu6.add(MenuGEPSSave);

        MenuGPNGSave.setText("Graph (PNG) ...");
        MenuGPNGSave.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuGPNGSaveActionPerformed(evt);
            }
        });
        jMenu6.add(MenuGPNGSave);

        MenuVEPSSave.setText("Vertex Info (EPS) ...");
        MenuVEPSSave.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuVEPSSaveActionPerformed(evt);
            }
        });
        jMenu6.add(MenuVEPSSave);

        MenuVPNGSave.setText("Vertex Info (PNG) ...");
        MenuVPNGSave.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuVPNGSaveActionPerformed(evt);
            }
        });
        jMenu6.add(MenuVPNGSave);

        MenuTEPSSave.setText("Time Series (EPS) ...");
        MenuTEPSSave.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuTEPSSaveActionPerformed(evt);
            }
        });
        jMenu6.add(MenuTEPSSave);

        MenuTPNGSave.setText("Time Series (PNG) ...");
        MenuTPNGSave.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                MenuTPNGSaveActionPerformed(evt);
            }
        });
        jMenu6.add(MenuTPNGSave);

        jMenu3.add(jMenu6);

        jMenuItem3.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_F7, 0));
        jMenuItem3.setText("Options...");
        jMenu3.add(jMenuItem3);

        MenuBar.add(jMenu3);

        jMenu7.setText("Simulation");

        RunMenu.setAccelerator(javax.swing.KeyStroke.getKeyStroke(java.awt.event.KeyEvent.VK_F5, 0));
        RunMenu.setText("Run");
        RunMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                RunMenuActionPerformed(evt);
            }
        });
        jMenu7.add(RunMenu);

        EnergyCheckMenu.setText("Energy Check");
        EnergyCheckMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                EnergyCheckMenuActionPerformed(evt);
            }
        });
        jMenu7.add(EnergyCheckMenu);

        MenuBar.add(jMenu7);

        jMenu2.setText("Help"); // NOI18N

        AboutGMCMenu.setText("About GMC...");
        AboutGMCMenu.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                AboutGMCMenuActionPerformed(evt);
            }
        });
        jMenu2.add(AboutGMCMenu);

        MenuBar.add(jMenu2);

        setJMenuBar(MenuBar);

        javax.swing.GroupLayout layout = new javax.swing.GroupLayout(getContentPane());
        getContentPane().setLayout(layout);
        layout.setHorizontalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addComponent(InfoToolBar, javax.swing.GroupLayout.DEFAULT_SIZE, 1119, Short.MAX_VALUE)
            .addComponent(SplitRestLog, javax.swing.GroupLayout.Alignment.TRAILING, javax.swing.GroupLayout.DEFAULT_SIZE, 1119, Short.MAX_VALUE)
            .addComponent(ToolBar, javax.swing.GroupLayout.DEFAULT_SIZE, 1119, Short.MAX_VALUE)
        );
        layout.setVerticalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(layout.createSequentialGroup()
                .addComponent(ToolBar, javax.swing.GroupLayout.PREFERRED_SIZE, 25, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(SplitRestLog, javax.swing.GroupLayout.DEFAULT_SIZE, 515, Short.MAX_VALUE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(InfoToolBar, javax.swing.GroupLayout.PREFERRED_SIZE, 25, javax.swing.GroupLayout.PREFERRED_SIZE))
        );

        pack();
    }// </editor-fold>//GEN-END:initComponents

    
    private void FileExitMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_FileExitMenuActionPerformed
        if (sincelastsave > 0) {//GEN-LAST:event_FileExitMenuActionPerformed
            JFrame df = new JFrame("");            
            int confirm = JOptionPane.showConfirmDialog(df, 
                "Simulation has not been recently saved. \n Do you wish to continue closing?",
                "Really Close?",JOptionPane.YES_NO_OPTION);
            df.toFront();
            if (confirm == JOptionPane.NO_OPTION)
                return;
        }

        this.dispose();                                            
        System.exit(0);
    }

    
    private void OpenErrorMessage() {
        JFrame df = new JFrame("");       
        JOptionPane.showMessageDialog(df, "This is not a valid Monte Carlo Graph file.");
        df.toFront();
        return;             
    }
    
    private boolean OpenMainPanel(File selectedfile) {
        BufferedReader in;
        
        String thisline = null;
        String thistoken = null;
        StringTokenizer st;

        try {
            in = new BufferedReader(new FileReader(selectedfile));
                                                
            thisline = in.readLine();
            if (!thisline.equals("Graph Monte Carlo")) {
                OpenErrorMessage(); return false;
            }
            
            thisline = in.readLine();
            if (!thisline.equals("")) {
                OpenErrorMessage(); return false;
            }
            
            thisline = in.readLine();
            if (!thisline.equals("GENERAL:")) {
                OpenErrorMessage(); return false;
            }
            
            // beyond this point, there are no checks.
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            GenInfoTextArea.append("N:\t\t"+thistoken+"\n");
            NLabel.setText("Vertices: "+thistoken);
            N = Integer.valueOf(thistoken);            
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            GenInfoTextArea.append("Degree:\t"+thistoken+"\n");
            DegreeLabel.setText("Degree: "+thistoken);
            v0 = Integer.valueOf(thistoken);
            
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            GenInfoTextArea.append("r:\t\t"+thistoken+"\n");
            rLabel.setText("r: "+thistoken);
            r = Double.valueOf(thistoken);
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            GenInfoTextArea.append("Lmax:\t\t"+thistoken+"\n");
            LmaxLabel.setText("Lmax: "+thistoken);
            Lmax = Integer.valueOf(thistoken);
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            GenInfoTextArea.append("gB:\t\t"+thistoken+"\n");
            gBLabel.setText("gB: "+thistoken);
            gB = Integer.valueOf(thistoken);            
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            GenInfoTextArea.append("Algorithm:\t"+thistoken+"\n");
            numsimus = 1;
            if (thistoken.equals("Metropolis")) {
                algo = METROPOLIS;
                numsimus = 1;
            } else if (thistoken.equals("Metropolis_OneNeighborhood")) {
                algo = METROPOLIS_ONENEIGHBORHOOD;
                numsimus = 1;
            } else if (thistoken.equals("SimulatedTempering")) {            
                algo = TEMPERING;
                thistoken = st.nextToken();
                numsimus = Integer.valueOf(thistoken);                
            } else if (thistoken.equals("EntropicSampling")) {
                algo = ENTROPIC_SAMPLING;
                numsimus = 1;
            } else {
                algo = ALGO_UNKNOWN;
                numsimus = 1;
            }
            temperingmap = new int[numsimus];
            for (int ns = 0; ns < numsimus; ns++) {
                temperingmap[ns]=ns;
            }
            mgmc = new MetroGMC[numsimus];           
            // System.out.println("Read up to algos, numsimus is "+numsimus);
            
            int c = 0;
            GMCGraph[] inG = new GMCGraph[numsimus];                           
            while (c < numsimus) {
                thisline = in.readLine();
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();                            
                thistoken = st.nextToken();
                beta = Double.valueOf(thistoken);
                thistoken = st.nextToken();
                mu = Double.valueOf(thistoken);       
                // System.out.println("Read a set of parameters: "+beta + " "+mu);
                try {
                    String gfile = "";
                    if (algo != TEMPERING) {
                        gfile = simuname+"_current.g";
                    } else {
                        gfile = simuname+"_"+c+"_current.g";            
                    }
                    // System.out.println("gfile name is "+gfile);
                    inG[c] = new GMCGraph(N,v0,Lmax);
                    inG[c].OpenGraph(new File(simupath, gfile));
                    // System.out.println("Opened Graph");
                    if (algo == METROPOLIS_ONENEIGHBORHOOD) {
                        mgmc[c] = new MetroGMC(inG[c], Lmax, gB, r, beta, mu,false);           
                    } else {
                        mgmc[c] = new MetroGMC(inG[c], Lmax, gB, r, beta, mu,true);                          
                    }
                    //System.out.println("Made instance of mgmc");
                } catch (Exception e) {
                    System.out.println("Error in creating GMC\n");
                    return false;
                }
                
                c++;
            }
            muLabel.setText("mu: "+mgmc[0].getmu());
            BetaLabel.setText("Beta: "+mgmc[0].getbeta());
            // System.out.println("Read up to and past betas and mus.");
            
            thisline = in.readLine();
            thisline = in.readLine();
            if (!thisline.equals("OPTIONS:")) {
                OpenErrorMessage(); return false;
            }                        
            // System.out.println("Read past OPTIONS");
            
            // GenInfoTextArea.append("Beta:\t\t"+thistoken);          
                        
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();
            if (thistoken.equals("no")) {
                SaveGraphCheck.setSelected(false);
            } else {
                SaveGraphCheck.setSelected(true);
            }
            if (SaveGraphCheck.isSelected()) {
               SaveGraphSpinner.getModel().setValue(Integer.valueOf(thistoken));
            }                         
            
            if (algo == ENTROPIC_SAMPLING) {            
                UpdateDOSCheck.setVisible(true);
                UpdateDOSSpinner.setVisible(true);                
                SaveDOSCheck.setVisible(true);
                SaveDOSSpinner.setVisible(true);                
                
                thisline = in.readLine();
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                thistoken = st.nextToken();
                if (thistoken.equals("no")) {
                    UpdateDOSCheck.setSelected(false);
                } else {
                    UpdateDOSCheck.setSelected(true);
                }
                if (UpdateDOSCheck.isSelected()) {
                   UpdateDOSSpinner.getModel().setValue(Integer.valueOf(thistoken));
                }                 
                
                thisline = in.readLine();
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                thistoken = st.nextToken();
                if (thistoken.equals("no")) {
                    SaveDOSCheck.setSelected(false);
                } else {
                    SaveDOSCheck.setSelected(true);
                }
                if (SaveDOSCheck.isSelected()) {
                   SaveDOSSpinner.getModel().setValue(Integer.valueOf(thistoken));
                } 

            }
            
            if (algo == TEMPERING) {
                thisline = in.readLine();
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                thistoken = st.nextToken();
                temperinginterval = Integer.valueOf(thistoken);
            }
                        
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();           
            RunSweepSpinner.getModel().setValue(Integer.valueOf(thistoken));
            
            thisline = in.readLine();
            thisline = in.readLine();
            if (!thisline.equals("CURRENT STATE:")) {
                OpenErrorMessage(); return false;
            }
            // System.out.println("Read past CURRENT STATE:");
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();
            SweepsLabel.setText("Sweeps: "+thistoken);
            ssf = Integer.valueOf(thistoken);
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            SweepLowestEpN = Integer.valueOf(thistoken);
            thistoken = st.nextToken();
            if (thistoken.equals("?")) {
                LowestEpN = 0;
            } else {
                LowestEpN = Double.valueOf(thistoken);
                // LEpNLabel.setText("   LowestEpN: "+LowestEpN);
            }            
            
            thisline = in.readLine();
            st = new StringTokenizer(thisline);
            thistoken = st.nextToken();
            thistoken = st.nextToken();            
            SweepLowestCpN = Integer.valueOf(thistoken);
            LCpNSweepLabel.setText("at sweep: "+SweepLowestCpN);
            thistoken = st.nextToken();
            if (thistoken.equals("?")) {
                LowestCpN = 0;
                LCpNLabel.setText("   LowestCpN: "+LowestCpN);
            } else {
                LowestCpN = Double.valueOf(thistoken);
                LCpNLabel.setText("   LowestCpN: "+LowestCpN);
            }
            in.close();
        } catch (Exception e) {
            OpenErrorMessage(); return false;
        }

        return true;
    }

    private boolean OpenDOSTab() {
        return true;
    }
    
    private void AddLogTableEntry(int[] x, double[] CpN) {
        Object[] thisLogRow = new Object[1+(2*numsimus)];
        thisLogRow[0] = new Integer(ssf);
        for (int ns = 0; ns < numsimus; ns++) {
            thisLogRow[1+(2*ns)]=new Integer(x[ns]);
            thisLogRow[2+(2*ns)]=new Double(CpN[ns]);
        }
        myLogTableModel.addRow(thisLogRow);
        
        return;
    }
    
    private void AddCurrentStatsDataTable() {               
        Object[] thisRow = new Object[6+(4*(Lmax-3))];                                
        thisRow[0] = new Integer(ssf);
        thisRow[1] = new Double(gcs.avgE);
        thisRow[2] = new Double(gcs.VarE);
        thisRow[3] = new Double(gcs.minE);
        thisRow[4] = new Double(gcs.maxE);
        thisRow[5] = new Double(gcs.beta*gcs.avgE+gcs.mu*gcs.VarE/N);
        for (int thisL = 3; thisL < Lmax; thisL++) {
            thisRow[6+4*(thisL-3)]=new Integer(gcs.TotCycles[thisL]);
            thisRow[6+4*(thisL-3)+1]=new Double(gcs.VarCycles[thisL]);
            thisRow[6+4*(thisL-3)+2]=new Integer(gcs.MinCycles[thisL]);
            thisRow[6+4*(thisL-3)+3]=new Integer(gcs.MaxCycles[thisL]);
        }
        myDataTableModel.addRow(thisRow);
        
        return;
    }
    
    private boolean OpenLogTab() {        
        String infile;
        String thisline = null;
        
                
        // Set up the Log Table
        myLogTableModel = new DataTableModel();
        LogTable.setModel(myLogTableModel);
        
        myLogTableModel.addColumn("Sweep");        
        DataTable.getColumnModel().getColumn(0).setPreferredWidth(80);
        if (algo != TEMPERING) {
            myLogTableModel.addColumn("AM");  
            LogTable.getColumnModel().getColumn(1).setPreferredWidth(80);            
            myLogTableModel.addColumn("CpN");
            LogTable.getColumnModel().getColumn(2).setPreferredWidth(130);
        } else {
            // System.out.println("Creating Log Table with "+numsimus);
            for (int ns = 0; ns < numsimus; ns++) {
                myLogTableModel.addColumn("AM "+ns);                
                LogTable.getColumnModel().getColumn(1+(ns*2)).setPreferredWidth(80);            
                myLogTableModel.addColumn("CpN "+ns);                
                LogTable.getColumnModel().getColumn(2+(ns*2)).setPreferredWidth(130);
            }
        }        
        LogTable.validate();                        
        // System.out.println("Finished creating Log Table");
        
        // create the data table and open the data file
        myDataTableModel = new DataTableModel();        
        DataTable.setModel(myDataTableModel);               
        
        myDataTableModel.addColumn("Sweep");
        myDataTableModel.addColumn("avg E");
        myDataTableModel.addColumn("Var E");
        myDataTableModel.addColumn("min E");
        myDataTableModel.addColumn("max E");
        myDataTableModel.addColumn("Crit");
        for (int thisL = 3; thisL < Lmax; thisL++) {
            myDataTableModel.addColumn("TotC("+thisL+")");
            myDataTableModel.addColumn("VarC("+thisL+")");
            myDataTableModel.addColumn("MinC("+thisL+")");
            myDataTableModel.addColumn("MaxC("+thisL+")");            
        }        
        DataTable.getColumnModel().getColumn(0).setPreferredWidth(60);
        DataTable.getColumnModel().getColumn(1).setPreferredWidth(130);
        DataTable.getColumnModel().getColumn(2).setPreferredWidth(130);
        DataTable.getColumnModel().getColumn(3).setPreferredWidth(130);
        DataTable.getColumnModel().getColumn(4).setPreferredWidth(130);
        DataTable.getColumnModel().getColumn(5).setPreferredWidth(130);
        for (int thisL = 3; thisL < Lmax; thisL++) {
            DataTable.getColumnModel().getColumn(6+4*(thisL-3)).setPreferredWidth(60);
            DataTable.getColumnModel().getColumn(6+4*(thisL-3)+1).setPreferredWidth(60);
            DataTable.getColumnModel().getColumn(6+4*(thisL-3)+2).setPreferredWidth(60);
            DataTable.getColumnModel().getColumn(6+4*(thisL-3)+3).setPreferredWidth(60);
        }
        DataTable.validate();
                
        // add options to the TSeriesCombo box 
        TSeriesCombo.removeAllItems();
        TSeriesCombo.addItem("Energy (per node)");
        TSeriesCombo.addItem("Energy (per node, with stdev)");
        TSeriesCombo.addItem("Energy (per node, with max-min)");
        TSeriesCombo.addItem("Criterion (per node)");
        TSeriesCombo.addItem("Criterion (per node, with max-min)");
        for (int thisL = 3; thisL < Lmax; thisL++) {
            TSeriesCombo.addItem("Cycles Length "+thisL);
        }
        TSeriesCombo.validate();
        
        // add options to calculating averages
        myAveragesTableModel = new DataTableModel();
        AveragesTable.setModel(myAveragesTableModel);
        myAveragesTableModel.addColumn("Sweep");        
        myAveragesTableModel.addColumn("Quantity");        
        AveragesTable.validate();
        
        AvgQuantityCombo.removeAllItems();
        AvgQuantityCombo.addItem("Energy (per node)");
        AvgQuantityCombo.addItem("Criterion (per node)");
        for (int thisL = 3; thisL < Lmax; thisL++) {
            AvgQuantityCombo.addItem("Cycles Length "+thisL);
        }
        AvgQuantityCombo.validate();                           
        
        
        // only try the following if this is not the first time the file is opened
        if (ssf == 0)
            return true;
        
        Object[] thisLogRow = new Object[1+(2*numsimus)];
        try {
            FileInputStream file_input = new FileInputStream(new File(simupath, simuname+"_log.dat"));
            DataInputStream data_in = new DataInputStream(file_input);
            
            while (true) {
                try {
                    thisLogRow[0] = new Integer(data_in.readInt());                    
                    for (int ns = 0; ns < numsimus; ns++) {
                        thisLogRow[1+(2*ns)]=new Integer(data_in.readInt());
                        thisLogRow[2+(2*ns)]=new Double(data_in.readDouble());                        
                    }                    
                    myLogTableModel.addRow(thisLogRow);
                } catch (EOFException eof) {
                    // it's the end of file, just exist
                    break;
                }                
            }
            data_in.close ();
        } catch (IOException e) {
            System.out.println ("IO Exception in reading Log file =: " + e );
        }
        // System.out.println("Finished reading and updating the Log data time");
        
        Object[] thisRow = new Object[6+(4*(Lmax-3))];                        
        try {            
            FileInputStream file_input = new FileInputStream(new File(simupath, simuname+".dat"));
            DataInputStream data_in = new DataInputStream(file_input);

            while (true) {
                try {
                    thisRow[0] = new Integer(data_in.readInt());
                    thisRow[1] = new Double(data_in.readDouble());
                    thisRow[2] = new Double(data_in.readDouble());
                    thisRow[3] = new Double(data_in.readDouble());
                    thisRow[4] = new Double(data_in.readDouble());
                    thisRow[5] = new Double(data_in.readDouble());
                    for (int thisL = 3; thisL < Lmax; thisL++) {
                        thisRow[6+4*(thisL-3)]=new Integer(data_in.readInt());
                        thisRow[6+4*(thisL-3)+1]=new Double(data_in.readDouble());
                        thisRow[6+4*(thisL-3)+2]=new Integer(data_in.readInt());
                        thisRow[6+4*(thisL-3)+3]=new Integer(data_in.readInt());
                    }                    
                    myDataTableModel.addRow(thisRow);
                } catch (EOFException eof) {
                    // it's the end of file, just exist
                    break;
                }
                
            }
            data_in.close ();
        } catch (IOException e) {
            System.out.println ("IO Exception in reading data file =: " + e );
        }                        
        
        return true;
    }
    
    
    private void FileOpenMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_FileOpenMenuActionPerformed
        
        String thisline = null;
        //String thistoken = null;
        StringTokenizer st;
        File selectedfile = null;
        
        simupath = null;
        simuname = null;
        
        int returnVal;
        final JFileChooser fc = new JFileChooser();

        GenInfoTextArea.setText("");        
        
        returnVal = fc.showOpenDialog(this);

        if (returnVal != JFileChooser.APPROVE_OPTION) {            
            return;     
        }
        
        setCursor(hourglassCursor);
        selectedfile = fc.getSelectedFile();
        
        // get the file directory and name without extension
        simupath = selectedfile.getParent();        
        thisline = selectedfile.getName();
        int dotplace = thisline.lastIndexOf('.');
        if (dotplace >=0) {
            if (!thisline.substring(dotplace+1).equals("gmc")) {
                OpenErrorMessage(); return;
            } else {
                simuname = thisline.substring(0, dotplace);                
            }
        } else {
            // there is no extension, which is not good
            OpenErrorMessage(); return;
        }
                            
        GenInfoTextArea.append("Sim name:\t"+simuname+"\n");
        
        if (!OpenMainPanel(selectedfile)) {
            setCursor(normalCursor);
            return;
        }        
        if (!OpenLogTab()) {
            setCursor(normalCursor);
            return;            
        }        
        
        GtoDraw = new GMCGraph(N, v0, Lmax);
        
        // if this is the first open, compute the energy of the graph and write it
        if (ssf == 0) {
            // LogTextArea.append("Sweep 0: \t \t");
            // LogTextArea.append("\t CpN: \t"+ (mgmc[0].getbeta()*mgmc[0].getEtot()+mgmc[0].getbeta()*mgmc[0].getVariance())/N+"\n");
                        
            LowestCpN = (mgmc[0].getbeta()*mgmc[0].getEtot()+mgmc[0].getmu()*mgmc[0].getVariance())/N;
            LCpNLabel.setText("   Lowest CpN: "+LowestCpN);
            //LCpNSweepLabel.setText("at sweep: "+ SweepLowestCpN);
            mgmc[0].SaveGraph(new File(simupath, simuname+"_lowestCpN.g"));
            
            gcs = mgmc[0].getCurrentStats();
            AddCurrentStatsDataTable();
            
            int[] x = new int[numsimus];
            double[] newCpN = new double[numsimus];
            for (int ns = 0; ns < numsimus; ns++ ) {
                x[ns] = 0;
                newCpN[ns] = (mgmc[ns].getEtot()*mgmc[ns].getbeta()+mgmc[ns].getmu()*mgmc[ns].getVariance())/N;
            }
            AddLogTableEntry(x,newCpN);
        }                
                
        this.setTitle("Graphity Monte Carlo - "+ simuname);        
        
        
        
        this.CP2.setVisible(true);
        
        this.InfoTabbedPanel.removeAll();
        this.InfoTabbedPanel.add("Simulation Log", LogDataControlPanel);
        this.InfoTabbedPanel.add("Graph Viewer", GViewerPanel);
        this.InfoTabbedPanel.add("Graph Statistics", GStatsPanel);        
        this.InfoTabbedPanel.setVisible(true);
        this.InfoToolBar.setVisible(true);
        
        MakeFileList();
                        
               
        InfoToolBar.setEnabled(true);
        ToolBar.setEnabled(true);
        
        SplitRestLog.setVisible(true);        
        SplitLeft.setLeftComponent(FilePanel);        
        SplitCenter.setLeftComponent(GViewerPanel);
        SplitRight.setTopComponent(GraphStatPanel);
        SplitRight.setBottomComponent(TimeSeriesPanel);
        LogControlsSplit.setLeftComponent(LogDataControlPanel);
        LogControlsSplit.setRightComponent(LogPane);
        
        this.validate();
        
        setCursor(normalCursor);
        
        return;
    }//GEN-LAST:event_FileOpenMenuActionPerformed

    private void FileNewMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_FileNewMenuActionPerformed
        // show the new simulation window.
        NewSim newsim = new NewSim();
        newsim.toFront();
        newsim.setVisible(true);
    }//GEN-LAST:event_FileNewMenuActionPerformed

    private void FileSaveMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_FileSaveMenuActionPerformed
        String filename = null;
        boolean success = true;
        FileOutputStream out1; 
        PrintStream p1; 
        
        setCursor(hourglassCursor);
        // need to save the current graph
        if (algo != TEMPERING) {
            mgmc[0].SaveGraph(new File(simupath, simuname+"_current.g"));
        } else {
            for (int i = 0; i < numsimus; i++) {
                mgmc[i].SaveGraph(new File(simupath, simuname+"_"+i+"_current.g"));
            }
        }
        
        // need to update the configuration file
        filename = simupath+ "\\" + simuname + ".gmc";
        // now make all the right files
        try {   
            // Create a new file output stream            
            out1 = new FileOutputStream(filename);
            p1 = new PrintStream( out1 );
		
            p1.println("Graph Monte Carlo");
            p1.println("");
            p1.println("GENERAL:");
            p1.println("Nvertices "+N);
            p1.println("degree "+v0);
            p1.println("rparam " + r);
            p1.println("Lmax "+ Lmax);
            p1.println("gB "+gB);
            p1.print("Algorithm ");
            if (algo == ENTROPIC_SAMPLING) {
                p1.println("EntropicSampling");
            } else if (algo == METROPOLIS) {
                p1.println("Metropolis");
            } else if (algo == TEMPERING) {
                p1.println("SimulatedTempering "+numsimus);            
            } else if (algo == METROPOLIS_ONENEIGHBORHOOD) {
                p1.println("Metropolis_OneNeighborhood");
            } else {
                p1.println("Error....");
            }
            for (int i=0; i<numsimus; i++) {
                p1.println("Parameters " + mgmc[i].getbeta() + " " +mgmc[i].getmu());
            }
            
            
            p1.println("");
            p1.println("OPTIONS:");
            
                      
            p1.print("SaveGraphInterval ");
            if (SaveGraphCheck.isSelected())
                p1.println((Integer)SaveGraphSpinner.getModel().getValue());
            else
                p1.println("no");
                                                
            if (algo == METROPOLIS) {
                // Metropolis specific options
            } else if (algo == TEMPERING) {
                // Simulated Tempering specific options
                p1.println("SwitchInterval "+temperinginterval);                

            } else if (algo == ENTROPIC_SAMPLING) {   
                    
                p1.print("UpdateDOSInterval ");
                if (UpdateDOSCheck.isSelected())
                    p1.println((Integer)UpdateDOSSpinner.getModel().getValue());
                else
                    p1.println("no");
                                        
                p1.print("SaveDOSInterval ");
                if (SaveDOSCheck.isSelected())
                    p1.println((Integer)SaveDOSSpinner.getModel().getValue());
                else
                    p1.println("no");                                                                           
            }
            
            
            p1.println("SweepsAtTime "+(Integer)RunSweepSpinner.getModel().getValue());            
            
            p1.println("");
            p1.println("CURRENT STATE:");            
            p1.println("SweepsSoFar "+ssf);
            p1.println("LowestEnergy "+SweepLowestEpN +" "+LowestEpN);
            p1.println("LowestCriterion "+SweepLowestCpN +" "+LowestCpN);
            
            p1.println(""); p1.println(""); p1.println("");
            
            p1.println("NOTES:");
            p1.println("");
            
            p1.close();
         } catch (Exception e)  {
            System.err.println ("Error writing to file");
         }
        
        // update the log file
        try {
            String logname = simupath+ "\\" + simuname + ".log";
            out1 = new FileOutputStream(logname);
            p1 = new PrintStream( out1 );            
            
            // the line below works for saving/display log in LogTextArea
            // but line breaks do not show up in notepad.
            // p1.println(LogTextArea.getText());
                        
            p1.close();
        } catch (Exception e) {
            System.err.println ("Error writing to file");
            success = false;
            setCursor(normalCursor);
            return;
        }   
        
        // update the log data file
        try {
            FileOutputStream file_output = new FileOutputStream(new File(simupath, simuname+"_log.dat"));        
            DataOutputStream data_out = new DataOutputStream (file_output);
            
            int logtablerowcount = LogTable.getRowCount();
            for (int thisrow = 0; thisrow < logtablerowcount; thisrow++) {
                data_out.writeInt((Integer)LogTable.getValueAt(thisrow, 0));
                for (int ns = 0; ns < numsimus; ns++) {
                    data_out.writeInt((Integer)LogTable.getValueAt(thisrow,1+(2*ns)));
                    data_out.writeDouble((Double)LogTable.getValueAt(thisrow,2+(2*ns)));                    
                }
            }
                           
            file_output.close ();
        } catch (IOException e) {
            System.out.println ("IO exception when updating log.dat = " + e );
        }
        
        // update the data file                
        try {            
            FileOutputStream file_output = new FileOutputStream(new File(simupath, simuname+".dat"));        
            DataOutputStream data_out = new DataOutputStream (file_output);
            
            int dtrowcount = DataTable.getRowCount();
            for (int thisrow = 0; thisrow < dtrowcount; thisrow++) {
                data_out.writeInt((Integer)DataTable.getValueAt(thisrow, 0));
                data_out.writeDouble((Double)DataTable.getValueAt(thisrow,1));
                data_out.writeDouble((Double)DataTable.getValueAt(thisrow, 2));
                data_out.writeDouble((Double)DataTable.getValueAt(thisrow, 3));
                data_out.writeDouble((Double)DataTable.getValueAt(thisrow, 4));
                data_out.writeDouble((Double)DataTable.getValueAt(thisrow, 5));
                for (int thisL = 3; thisL < Lmax; thisL++) {
                    data_out.writeInt((Integer)DataTable.getValueAt(thisrow,6+4*(thisL-3)));
                    data_out.writeDouble((Double)DataTable.getValueAt(thisrow,6+4*(thisL-3)+1));
                    data_out.writeInt((Integer)DataTable.getValueAt(thisrow,6+4*(thisL-3)+2));
                    data_out.writeInt((Integer)DataTable.getValueAt(thisrow,6+4*(thisL-3)+3));                    
                }                    
            }
            
            file_output.close ();
        } catch (IOException e) {
            System.out.println ("IO exception when updating .dat = " + e );
        }
        
        sincelastsave = 0;
        
        setCursor(normalCursor);
    }//GEN-LAST:event_FileSaveMenuActionPerformed

    private void SaveGraphCheckActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SaveGraphCheckActionPerformed
        if (SaveGraphCheck.isSelected()) {
            SaveGraphSpinner.setEnabled(true);
        } else {
            SaveGraphSpinner.setEnabled(false);
        }
    }//GEN-LAST:event_SaveGraphCheckActionPerformed

    private void SaveGraphSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_SaveGraphSpinnerStateChanged
        
    }//GEN-LAST:event_SaveGraphSpinnerStateChanged

    private void UpdateDOSCheckActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_UpdateDOSCheckActionPerformed
        if (UpdateDOSCheck.isSelected()) {
            UpdateDOSSpinner.setEnabled(true);
        } else {
            UpdateDOSSpinner.setEnabled(false);            
        }        
    }//GEN-LAST:event_UpdateDOSCheckActionPerformed

    private void SaveDOSCheckActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SaveDOSCheckActionPerformed
        if (SaveDOSCheck.isSelected()) {
            SaveDOSSpinner.setEnabled(true);
        } else {
            SaveDOSSpinner.setEnabled(false);
        }
    }//GEN-LAST:event_SaveDOSCheckActionPerformed

    private void RunSimulation() {
        int[] x = new int[numsimus];        
        int imax = (Integer)RunSweepSpinner.getModel().getValue();
        double dimax = (double)imax;        
        double[] newCpN = new double[numsimus];
        
        double Ci, Cj, Citilde, Cjtilde;
        
        
        // LogTextArea.append("Sweep " +ssf + ": \t am "+x+"\t EpN: \t" + mgmc.getEtot()/N+"\t \n");
        // LogTextArea.paintImmediately(0, 0, LogTextArea.getWidth(), LogTextArea.getHeight()); 
        
        for (int sn =0; sn<numsimus; sn++) {
            x[sn]=0;        
        }
        
        setCursor(hourglassCursor);
        ProgressLabel.setText("Progress: 0%");
        ProgressLabel.paintImmediately(0, 0, ProgressLabel.getWidth(), ProgressLabel.getHeight());
        for (int i = 0; i < imax; i++) {
            ssf++; 
            if (algo != TEMPERING) {
                x[0] = mgmc[0].Sweep(mgmc[0].MOVE_SINGLE_DOUBLE);                             
                newCpN[0] = (mgmc[0].getEtot()*mgmc[0].getbeta()+mgmc[0].getmu()*mgmc[0].getVariance())/N;
            } else {
                for (int ns = 0; ns< numsimus; ns++) {
                    x[ns] = mgmc[ns].Sweep(mgmc[ns].MOVE_SINGLE_DOUBLE);                                             
                    newCpN[ns] = (mgmc[ns].getEtot()*mgmc[ns].getbeta()+mgmc[ns].getmu()*mgmc[ns].getVariance())/N;
                }
            }
            
            // check if new graph has lowest energy, if yes, save it            
            if (newCpN[temperingmap[0]] < LowestCpN) {
                SweepLowestCpN = ssf;
                LowestCpN = newCpN[temperingmap[0]];
                mgmc[temperingmap[0]].SaveGraph(new File(simupath, simuname+"_lowestCpN.g"));
                LCpNLabel.setText("   Lowest CpN: "+LowestCpN);
                LCpNLabel.paintImmediately(0,0,LCpNLabel.getWidth(),LCpNLabel.getHeight());
                LCpNSweepLabel.setText("at sweep: "+SweepLowestCpN);
                LCpNSweepLabel.paintImmediately(0,0,LCpNSweepLabel.getWidth(),LCpNSweepLabel.getHeight());
            }
            
            // proceed with painting, regular saving, etc.
            AddLogTableEntry(x, newCpN);
            
            
            SweepsLabel.setText("Sweeps: "+ssf);            
            SweepsLabel.paintImmediately(0,0,SweepsLabel.getWidth(), SweepsLabel.getHeight());
            ProgressLabel.setText("Progress: "+ (int)(100*(i+1)/dimax) +"%");                        
            ProgressLabel.paintImmediately(0, 0, ProgressLabel.getWidth(), ProgressLabel.getHeight());            
            if (SaveGraphCheck.isSelected() && ssf%(Integer)SaveGraphSpinner.getModel().getValue()==0) {                
                if (algo != TEMPERING) {
                    mgmc[0].SaveGraph(new File(simupath, simuname+"_s"+ssf+".g"));
                } else {
                    for (int sn = 0; sn < numsimus; sn++) {
                        mgmc[sn].SaveGraph(new File(simupath, simuname+"_"+temperingmap[sn]+ "_s"+ssf+".g"));
                    }                    
                }                
            }
            
            // collect information about current state and save it into the data text area
            gcs = mgmc[temperingmap[0]].getCurrentStats();
            AddCurrentStatsDataTable();             
            
            // need to check whether to attempt swap
            if (algo == TEMPERING && ssf%temperinginterval==0) {
                int zs = temperingmap[0];
                int os = temperingmap[1];
                Ci = newCpN[temperingmap[zs]];
                Cj = newCpN[temperingmap[os]];
                // System.out.println("Attempting to swap at sweep "+ssf);
                Citilde = mgmc[temperingmap[os]].getbeta()*mgmc[temperingmap[zs]].getEtot()+
                   mgmc[temperingmap[os]].getmu()*mgmc[temperingmap[zs]].getVariance()/N;
                Cjtilde = mgmc[temperingmap[zs]].getbeta()*mgmc[temperingmap[os]].getEtot()+
                   mgmc[temperingmap[zs]].getmu()*mgmc[temperingmap[os]].getVariance()/N;
                
                double criterion = Cj-Ci-Cjtilde+Citilde;
                // System.out.println("the criterion is "+criterion);
                double prob = Math.exp(-criterion);
                if (criterion < 0 || rgen.nextDouble() < prob) {
                    // swap should be accepted
                    double tempbeta = mgmc[temperingmap[os]].getbeta();
                    double tempmu = mgmc[temperingmap[os]].getmu();                    
                    mgmc[temperingmap[os]].setbeta(mgmc[temperingmap[zs]].getbeta());
                    mgmc[temperingmap[os]].setmu(mgmc[temperingmap[zs]].getmu());
                    mgmc[temperingmap[zs]].setbeta(tempbeta);
                    mgmc[temperingmap[zs]].setmu(tempmu);
                    
                    int temps = temperingmap[0];
                    temperingmap[0]=temperingmap[1];
                    temperingmap[1]=temps;
                    
                    System.out.println("Swap occured");
                } else {
                    // swap is rejected, record this in the Log
                    System.out.println("Swap did NOT occur");
                } 
            } 
          
        }        
        // LogTextArea.paintImmediately(0, 0, LogTextArea.getWidth(), LogTextArea.getHeight());

        MakeFileList();
        
        sincelastsave++;
        
        setCursor(normalCursor);                
        
        return;
    }
    
    private void RunButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_RunButtonActionPerformed
        RunSimulation();
}//GEN-LAST:event_RunButtonActionPerformed

    private void MakeFileList() {        
        String name;
        File f = new File(simupath);

        File files[] = f.listFiles();

        FileListModel.removeAllElements();
        for(int i=0;i<files.length;i++) {
            if(files[i].isFile()) {
                name = files[i].getName();
                // separate the name into proper name and extension
                int dotplace = name.lastIndexOf('.');
                if (dotplace >=0) {
                    if (name.substring(dotplace+1).equals("g")) {
                        FileListModel.addElement(name);
                    } 
                }                 
            }
        }
    
        return;
    }

    
    private void jButton1ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jButton1ActionPerformed
        MakeFileList();                      
    }//GEN-LAST:event_jButton1ActionPerformed

    private void DrawGraph() {
        int thisN = GtoDraw.getN();
        int thisv0 = GtoDraw.getDegree();
        int i;
        int thise, thisnei;
        int destv;
        
        GtoDraw.UpdateAllDistances();
        GtoDrawEnergies = new double[N];
        
        
        for (i = 0; i < N; i++) {
            GtoDrawEnergies[i] = 0;
            GtoDraw.CountPaths(i);
            for (int thisL = 3; thisL < Lmax; thisL++) {
                GtoDrawEnergies[i] += GtoDraw.getCycles(thisL)*mgmc[0].getCoupling(thisL);
            }
            if (i == 0) {
                GtoDrawEMax = GtoDrawEnergies[0];
                GtoDrawEMin = GtoDrawEMax;
            }
            if (GtoDrawEnergies[i] > GtoDrawEMax)
                GtoDrawEMax = GtoDrawEnergies[i];
            if (GtoDrawEnergies[i] < GtoDrawEMin)
                GtoDrawEMin = GtoDrawEnergies[i];                        
        }
                
        myg = new UndirectedSparseGraph(); 
        
        myv = new Vertex[thisN];
        for (i = 0; i<thisN; i++)
            myv[i] = (Vertex) myg.addVertex(new UndirectedSparseVertex());            
        
        mye = new UndirectedEdge[thisv0*thisN/2+2];
        thise = 0;
        for (i = 0; i < thisN; i++) {                            
            for (thisnei =0; thisnei < thisv0; thisnei++) {
                destv = Integer.valueOf(GtoDraw.neighbor(i, thisnei));
                if (destv > i && destv != -1) {                        
                    mye[thise] = (UndirectedEdge) myg.addEdge(new UndirectedSparseEdge(myv[i], myv[destv]));
                    thise++;                        
                }
            }
        }                       
            
        GViewPanel.setVisible(false);
        GViewPanel.removeAll();
        
        
        
        pr = new PluggableRenderer();
        pr.setVertexIncludePredicate(show_vertex);        
        pr.setVertexShapeFunction(vssa);
                
        pr.setEdgeShapeFunction(new EdgeShape.Line());            
        layout = new SpringLayout(myg);
        vv = new VisualizationViewer(layout, pr);
        vv.setBounds(0, 0, GViewerPanel.getWidth(), GViewerPanel.getHeight());
        vv.setBackground(Color.WHITE);                                    
        vv.setGraphMouse(gm);            
        vv_ON = true;
        
        picked_state = vv.getPickedState();
        vcf = new SeedColor(MyVertexColor, MySelectedVertexColor, picked_state);        
        pr.setVertexPaintFunction(vcf);
        
        
        GViewPanel.setBackground(Color.WHITE);
        GViewPanel.setLayout(new BorderLayout());
        GViewPanel.add(vv, BorderLayout.CENTER);
        GViewPanel.setVisible(true);                                                                   
        
        return;
    }
    
    private void DrawGraph(File Gfile) {

        GtoDraw.OpenGraph(Gfile);
        DrawGraph();
        return;                
    }
    
    private void DrawStartingGraph() {
        File graphfile;
        String graphname = null;
                        
        graphname = simupath + "//" + simuname+"_s0.g";
        graphfile = new File(graphname);
        
        GtoDrawSweep = 0;
        DrawGraph(graphfile);
                
        return;
    }
    
    private void DrawSelectedGraph() {
        File graphfile;
        String graphname = null;        
        
        if (FileList.isSelectionEmpty())
            return;
        
        graphname = (String) FileList.getSelectedValue();
        graphfile = new File(simupath, graphname);
        
        
        
        int dotplace = graphname.lastIndexOf('.');
        int underscoreplace = graphname.lastIndexOf('_');
        if (dotplace >=0) {
            if (!graphname.substring(dotplace+1).equals("g")) {
                return;                
            } else {
                if (graphname.equals(simuname+"_lowestEpN.g")) {
                    GtoDrawSweep = SweepLowestEpN;
                } else if (graphname.equals(simuname+"_lowestCpN.g")) {
                    GtoDrawSweep = SweepLowestCpN;
                } else if (graphname.equals(simuname+"_current.g")) {
                    GtoDrawSweep = ssf;
                } else {
                    GtoDrawSweep = Integer.valueOf( graphname.substring(underscoreplace+2, dotplace) );                
                }                
            }
        } else {            
            return;
        }        
        
        DrawGraph(graphfile);                
        return;
    }
    
    private void DrawSelectedActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawSelectedActionPerformed
        DrawSelectedGraph();
}//GEN-LAST:event_DrawSelectedActionPerformed
        
    private void RunMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_RunMenuActionPerformed
        RunSimulation();
}//GEN-LAST:event_RunMenuActionPerformed

    private void FileCloseMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_FileCloseMenuActionPerformed
                
        if (sincelastsave > 0) {
            JFrame df = new JFrame("");            
            int confirm = JOptionPane.showConfirmDialog(df, 
                "Simulation has not been recently saved. \n Do you wish to continue closing?",
                "Really Close?",JOptionPane.YES_NO_OPTION);
            df.toFront();
            if (confirm == JOptionPane.NO_OPTION)
                return;
        }
        
        mgmc = null;        
        beta = 0;
        
        sincelastsave = 0;
        simupath = null;
        simuname = null;
    
        N=0;
        v0=0;
        r = 0;
        Lmax = 0;
        gB = 0;
        algo = 0;
        ssf =0;
        vv = null;
        GViewPanel.removeAll();
        freqmove1 = 0;
        freqmove2 = 0;
        ratiomoves = 0;           
        
        SweepLowestCpN = 0;
        LowestCpN = 0;
        
        SplitRestLog.setVisible(false);
        InfoToolBar.setVisible(false);
        this.setTitle("Graph Monte Carlo");                
        
        TSeriesPanel.removeAll();
        GStatPanel.removeAll();
        GViewPanel.removeAll();
        
        TauLabel.setText("");
        NumItemsLabel.setText("");
        AvgLabel.setText("");
        AvgErrorLabel.setText("");
        SpHeatLabel.setText("");
        SpHeatErrorLabel.setText("");
        
        AveragesTable.removeAll();
}//GEN-LAST:event_FileCloseMenuActionPerformed

    private void DrawCurrentGraph() {
        GtoDraw = mgmc[0].getCurrentGraph();
        GtoDrawSweep = ssf;
        DrawGraph();
    }
    
    private void DrawCurrentActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawCurrentActionPerformed
        DrawCurrentGraph();
    }//GEN-LAST:event_DrawCurrentActionPerformed

    
    private void DrawLowestGraph() {
        File graphfile;
        String graphname = null;
                
        graphname = simupath + "//" + simuname+"_lowestCpN.g";
        graphfile = new File(graphname);
        
        GtoDrawSweep = SweepLowestCpN;
        DrawGraph(graphfile);
    }
    
    private void DrawLowestActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawLowestActionPerformed
        DrawLowestGraph();        
    }//GEN-LAST:event_DrawLowestActionPerformed

    private void SaveCurrentGraph() {
        if (algo != TEMPERING) {
            mgmc[0].SaveGraph(new File(simupath, simuname+"_s"+ssf+".g"));
        } else {
            for (int i =0; i<numsimus; i++) {
                mgmc[i].SaveGraph(new File(simupath, simuname+"_"+i+"_s"+ssf+".g"));
            }
        }
        MakeFileList();
    }
    
    private void jButton2ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jButton2ActionPerformed
        SaveCurrentGraph();
    }//GEN-LAST:event_jButton2ActionPerformed

    private void SaveToolBarButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SaveToolBarButtonActionPerformed
        FileSaveMenuActionPerformed(evt);
}//GEN-LAST:event_SaveToolBarButtonActionPerformed

    private void GSVButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_GSVButtonActionPerformed
        
        for (int i = 0; i<N; i++) {
            if (vv.getPickedState().isPicked(myv[i])) {
                SelectedVertexSpinner.setValue(i);
                i = N;
            }                
        }
        
        
    }//GEN-LAST:event_GSVButtonActionPerformed

    private void LogButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_LogButtonActionPerformed
        LogControlsSplit.setRightComponent(LogPane);
    }//GEN-LAST:event_LogButtonActionPerformed

    private void DataButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DataButtonActionPerformed
        LogControlsSplit.setRightComponent(DataScrollPane);        
    }//GEN-LAST:event_DataButtonActionPerformed

    private void DrawCurrentMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawCurrentMenuActionPerformed
        DrawCurrentGraph();
    }//GEN-LAST:event_DrawCurrentMenuActionPerformed

    private void DrawSelectedMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawSelectedMenuActionPerformed
        DrawSelectedGraph();
    }//GEN-LAST:event_DrawSelectedMenuActionPerformed

    private void DrawLowestMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawLowestMenuActionPerformed
        DrawLowestGraph();
    }//GEN-LAST:event_DrawLowestMenuActionPerformed

    private void DrawStartingMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_DrawStartingMenuActionPerformed
        DrawStartingGraph();
    }//GEN-LAST:event_DrawStartingMenuActionPerformed

    private void SaveCurrentGraphMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SaveCurrentGraphMenuActionPerformed
        SaveCurrentGraph();
    }//GEN-LAST:event_SaveCurrentGraphMenuActionPerformed

    private void CycleInfoButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_CycleInfoButtonActionPerformed
        int thisnode = (Integer) SelectedVertexSpinner.getValue();
        
        if (thisnode < 0 || thisnode > N) {
            return;
        } 
        final XYSeries series = new XYSeries("");
        final XYSeries series2 = new XYSeries("");
        double thisval;
        double thisstdev;
        
        int CECselection = CyclesEnergyCombo.getSelectedIndex();
        boolean twoseries = false;
        if (CECselection > 1) {
            twoseries = true;
        }
        GtoDraw.CountPaths(thisnode);
                                
        for (int i = 3; i < Lmax; i++) {
            if (CECselection == 0) {
                series.add(i, GtoDraw.getCycles(i));
            } else if (CECselection == 1) {
                series.add(i, GtoDraw.getCycles(i)*mgmc[0].getCoupling(i));
            } else if (CECselection == 2) {
                // Min and Max Cycles among nodes in whole graph                                
                series2.add(i, (Integer) DataTable.getValueAt(GtoDrawSweep, 6+4*(i-3)+3));
                series.add(i, (Integer) DataTable.getValueAt(GtoDrawSweep, 6+4*(i-3)+2));
            } else if (CECselection == 3) {
                // Cycles in total graph with standard deviation
                thisval = ((double) (Integer) DataTable.getValueAt(GtoDrawSweep, 6+4*(i-3)))/N;
                thisstdev = ((Double) DataTable.getValueAt(GtoDrawSweep, 6+4*(i-3)+1));
                series2.add(i, thisval+thisstdev);
                series.add(i,thisval-thisstdev);
            } else if (CECselection == 4) {
                // Min and Max Energies among nodes in whole graph
                series2.add(i, ((Integer) DataTable.getValueAt(GtoDrawSweep, 6+4*(i-3)+3))*mgmc[0].getCoupling(i));
                series.add(i, ((Integer) DataTable.getValueAt(GtoDrawSweep, 6+4*(i-3)+2))*mgmc[0].getCoupling(i));
            }
        }        
        final XYSeriesCollection dataset = new XYSeriesCollection(series);
        if (twoseries)
            dataset.addSeries(series2);
                
        
        final JFreeChart chart;
        if (CECselection == 0 || CECselection == 2 || CECselection == 3)
            chart = ChartFactory.createXYBarChart(
                "", "Length", false, "Cycles", dataset, PlotOrientation.VERTICAL, false, true, false);
        else
            chart = ChartFactory.createXYBarChart(
                "", "Length", false, "Energy", dataset, PlotOrientation.VERTICAL, false, true, false);
        
        
        XYPlot plot = (XYPlot) chart.getPlot();
        XYBarRenderer renderer = (XYBarRenderer) plot.getRenderer();
        renderer.setMargin(0.02);
        
        final ChartPanel chartPanel = new ChartPanel(chart);       
        
        GStatPanel.removeAll();
        GStatPanel.setLayout(new BorderLayout());
        GStatPanel.add(chartPanel);
        GStatPanel.validate();

        return;
    }//GEN-LAST:event_CycleInfoButtonActionPerformed
    
    private void MakeChartSeries(int charttype, int plotinterval) {
        final XYSeries series = new XYSeries("");        
        String yaxislabel = "";
        
        for (int i = 0; i < ssf; i+= plotinterval) {
            if (charttype == CHART_CRITERION) { 
                series.add(i, (Double) DataTable.getValueAt(i, 5));
            } else if (charttype == CHART_ENERGY) {
                series.add(i, (Double) DataTable.getValueAt(i, 1));
            } 
        }
        
        final XYSeriesCollection dataset = new XYSeriesCollection(series);                
              
        if (charttype == CHART_CRITERION) { 
            yaxislabel = "Criterion";
        } else if (charttype == CHART_ENERGY) {
            yaxislabel = "Energy";
        }
        
        TSeriesChart = ChartFactory.createXYLineChart(
           "", "sweeps", yaxislabel, dataset, PlotOrientation.VERTICAL, false, false, false);                           
                 
    }
    
    
    private void MakeChartDevSeries(int charttype, int plotinterval) {                
        YIntervalSeries series1 = new YIntervalSeries("Series 1");        

        double thisval = 0;
        double thisstdev = 0;
        double thismin = 0;
        double thismax = 0;        
        for (int i = 0; i < ssf; i+= plotinterval) {            
            if (charttype == CHART_E_MINMAX) {
                thisval = (Double) DataTable.getValueAt(i, 1);                                
                thismin = (Double) DataTable.getValueAt(i, 3);
                thismax = (Double) DataTable.getValueAt(i, 4);               
                series1.add(i, thisval, thismin, thismax);
            } else if (charttype == CHART_E_STDEV) {
                thisval = (Double) DataTable.getValueAt(i, 1);                
                thisstdev = Math.sqrt((Double) DataTable.getValueAt(i, 2));                            
                series1.add(i, thisval, thisval - thisstdev, thisval + thisstdev);    
            } else if (charttype == CHART_C_MINMAX) {
                thisval = (Double) DataTable.getValueAt(i,5);
                thismin = ((Double) DataTable.getValueAt(i, 3))*mgmc[0].getbeta() + mgmc[0].getmu()*((Double) DataTable.getValueAt(i, 2))/N;
                thismax = ((Double) DataTable.getValueAt(i, 4))*mgmc[0].getbeta() + mgmc[0].getmu()*((Double) DataTable.getValueAt(i, 2))/N;               
                series1.add(i, thisval, thismin, thismax);    
            }            
        }


        YIntervalSeriesCollection dataset = new YIntervalSeriesCollection();
        dataset.addSeries(series1);        
        
        String yaxislabel = "";
        if (charttype == CHART_E_MINMAX || charttype == CHART_E_STDEV) {
            yaxislabel = "Energy";
        } else if (charttype == CHART_C_MINMAX) {
            yaxislabel = "Criterion";
        }
        
        // create the chart...
        TSeriesChart = ChartFactory.createXYLineChart(
            "",      // chart title
            "sweeps",                      // x axis label
            yaxislabel,                      // y axis label
            dataset,                  // data
            PlotOrientation.VERTICAL,
            false,                     // include legend
            false,                     // tooltips
            false                     // urls
        );

        // TSeriesChart.setBackgroundPaint(Color.blue);
       
        // get a reference to the plot for further customisation...
        XYPlot plot = (XYPlot) TSeriesChart.getPlot();
        plot.setBackgroundPaint(Color.white);
        plot.setAxisOffset(new RectangleInsets(5.0, 5.0, 5.0, 5.0));
        plot.setDomainGridlinePaint(Color.lightGray);
        plot.setRangeGridlinePaint(Color.lightGray);
       
        DeviationRenderer renderer = new DeviationRenderer(true, false);
        renderer.setSeriesStroke(0, new BasicStroke(1.0f, BasicStroke.CAP_ROUND,
                BasicStroke.JOIN_ROUND));
        renderer.setSeriesStroke(0, new BasicStroke(1.0f));
        //renderer.setSeriesStroke(1, new BasicStroke(3.0f));
        renderer.setSeriesFillPaint(0, new Color(200, 200, 255));
        //renderer.setSeriesFillPaint(1, new Color(255, 200, 200));
        plot.setRenderer(renderer);

        // change the auto tick unit selection to integer units only...
        NumberAxis yAxis = (NumberAxis) plot.getRangeAxis();
        yAxis.setAutoRangeIncludesZero(false);
        yAxis.setStandardTickUnits(NumberAxis.createIntegerTickUnits());
                        
    }
    
    private void ShowSeriesButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_ShowSeriesButtonActionPerformed
        
        int CECselection = TSeriesCombo.getSelectedIndex();        
        int plotinterval = (Integer) TSeriesPlotEverySpinner.getValue();
        
        if (CECselection == 0) {
            MakeChartSeries(CHART_ENERGY, plotinterval);
        } else if (CECselection == 1) {
            MakeChartDevSeries(CHART_E_STDEV, plotinterval );            
        } else if (CECselection == 2) {
            MakeChartDevSeries(CHART_E_MINMAX, plotinterval);
        } else if (CECselection == 3) {
            MakeChartSeries(CHART_CRITERION, plotinterval);                
        } else if (CECselection == 4) {            
            MakeChartDevSeries(CHART_C_MINMAX, plotinterval);
        } else {
            return;
        }
                                               
        final ChartPanel chartPanel = new ChartPanel(TSeriesChart);       
        TSeriesPanel.removeAll();
        TSeriesPanel.setLayout(new BorderLayout());
        TSeriesPanel.add(chartPanel);
        TSeriesPanel.validate();
        TSeriesPanel.repaint();
        return;
    }//GEN-LAST:event_ShowSeriesButtonActionPerformed

    private void ShowNeiCheckBoxActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_ShowNeiCheckBoxActionPerformed
        show_vertex.filterNeighborhood(ShowNeiCheckBox.isSelected());                
        return;
}//GEN-LAST:event_ShowNeiCheckBoxActionPerformed

    private void StartSpringMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_StartSpringMenuActionPerformed
        vv.unsuspend();
        vv_ON = true;
}//GEN-LAST:event_StartSpringMenuActionPerformed

    private void StopSpringMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_StopSpringMenuActionPerformed
        vv.suspend();
        vv_ON = false;
    }//GEN-LAST:event_StopSpringMenuActionPerformed

    private void SelectedVertexButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SelectedVertexButtonActionPerformed
        for (int i = 0; i<N; i++) {
            if (vv.getPickedState().isPicked(myv[i])) {
                SelectedVSpinner.setValue(i);
                i = N;
            }                
        }
        
    }//GEN-LAST:event_SelectedVertexButtonActionPerformed

    private void VertexSmallMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_VertexSmallMenuActionPerformed
        vssa.changeSize(-2);
    }//GEN-LAST:event_VertexSmallMenuActionPerformed

    private void VertexMediumMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_VertexMediumMenuActionPerformed
        vssa.setSize(20);
    }//GEN-LAST:event_VertexMediumMenuActionPerformed

    private void VertexLargeMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_VertexLargeMenuActionPerformed
        vssa.changeSize(2);
    }//GEN-LAST:event_VertexLargeMenuActionPerformed

    private void VertexEnergySizeMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_VertexEnergySizeMenuActionPerformed
        vssa.setScaling(VertexEnergySizeMenu.isSelected());
    }//GEN-LAST:event_VertexEnergySizeMenuActionPerformed

    private void jMenuItem1ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jMenuItem1ActionPerformed
        GViewPanel.removeAll();
        vv = null;
    }//GEN-LAST:event_jMenuItem1ActionPerformed

    private void MenuGEPSSaveActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuGEPSSaveActionPerformed
        DumpSave(1);                
}//GEN-LAST:event_MenuGEPSSaveActionPerformed

    private void MenuGPNGSaveActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuGPNGSaveActionPerformed
        DumpSave(2);                
}//GEN-LAST:event_MenuGPNGSaveActionPerformed

    private void MenuVEPSSaveActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuVEPSSaveActionPerformed
        DumpSave(3);                
    }//GEN-LAST:event_MenuVEPSSaveActionPerformed

    private void MenuVPNGSaveActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuVPNGSaveActionPerformed
        DumpSave(4);                
    }//GEN-LAST:event_MenuVPNGSaveActionPerformed

    private void MenuTEPSSaveActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuTEPSSaveActionPerformed
        DumpSave(5);                
    }//GEN-LAST:event_MenuTEPSSaveActionPerformed

    private void MenuTPNGSaveActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuTPNGSaveActionPerformed
        DumpSave(6);                
    }//GEN-LAST:event_MenuTPNGSaveActionPerformed

    private void MenuPickSupportActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_MenuPickSupportActionPerformed
        if (MenuPickSupport.isSelected())
            vv.setPickSupport(new RadiusPickSupport());
        else
            vv.setPickSupport(new ShapePickSupport());
    }//GEN-LAST:event_MenuPickSupportActionPerformed

    private void AboutGMCMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_AboutGMCMenuActionPerformed
        AboutGraphity aboutg = new AboutGraphity();
        aboutg.toFront();
        aboutg.setVisible(true);       
    }//GEN-LAST:event_AboutGMCMenuActionPerformed

    private void VertexColorMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_VertexColorMenuActionPerformed
        Color returnCol;        
        returnCol = JColorChooser.showDialog(this, "Vertex Color", MyVertexColor);
        
        if (returnCol != null) {
            MyVertexColor = returnCol;                 
            vcf.SetColors(MyVertexColor, MySelectedVertexColor);
        }
    }//GEN-LAST:event_VertexColorMenuActionPerformed

    private void SelectedVertexColorMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SelectedVertexColorMenuActionPerformed
        Color returnCol;        
        returnCol = JColorChooser.showDialog(this, "Vertex Color", MySelectedVertexColor);
        
        if (returnCol != null) {
            MySelectedVertexColor = returnCol;                         
            vcf.SetColors(MyVertexColor, MySelectedVertexColor);
        }
    }//GEN-LAST:event_SelectedVertexColorMenuActionPerformed

    private void AvgStartSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_AvgStartSpinnerStateChanged
        // TODO add your handling code here:
}//GEN-LAST:event_AvgStartSpinnerStateChanged

    private void AvgIntervalSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_AvgIntervalSpinnerStateChanged
        // TODO add your handling code here:
}//GEN-LAST:event_AvgIntervalSpinnerStateChanged

    private void jButton4ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jButton4ActionPerformed
        SplitLeft.setLeftComponent(FilePanel);
    }//GEN-LAST:event_jButton4ActionPerformed

    private void jButton6ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jButton6ActionPerformed
        SplitLeft.setLeftComponent(AveragesPanel);        
    }//GEN-LAST:event_jButton6ActionPerformed

    private void AvgCalcButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_AvgCalcButtonActionPerformed
        JFrame df = new JFrame("");
        double tau = 0;
        int bootstrap = 0;
        
        int istart = 0;
        int iinterval = 0;
        int iend = ssf;
        
        try {
            istart = (Integer)AvgStartSpinner.getModel().getValue();
            if (istart < 0 || istart > ssf) {
                JOptionPane.showMessageDialog(df, "Start sweep is not in range.");
                df.toFront();                                
                return;
            }
        } catch (Exception e) {
            JOptionPane.showMessageDialog(df, "Start sweep is not in range.");
            df.toFront();                            
            return;
        }
        
        try {             
            iinterval = (Integer)AvgIntervalSpinner.getModel().getValue();
            if (iinterval < 1) {
                JOptionPane.showMessageDialog(df, "Interval must be greater than one.");
                df.toFront();                    
                return;
            }
        } catch (Exception e) {
            JOptionPane.showMessageDialog(df, "Interval must be greater than one.");
            df.toFront();                
            return;
        }
        
        try { 
            tau = (Integer)UseTauSpinner.getModel().getValue();
            if ( tau < 1 ) {
                JOptionPane.showMessageDialog(df, "Tau must be greater than one.");
                df.toFront();                    
                return;
            }
        } catch (Exception e) {
            JOptionPane.showMessageDialog(df, "Tau must be greater than one.");
            df.toFront();                
            return;
        }
        
        try {
            bootstrap = (Integer)BootstrapSpinner.getModel().getValue();
            if ( bootstrap < 1 ) {
                JOptionPane.showMessageDialog(df, "Bootstrap must be greater than one.");
                df.toFront();                                
                return;
            }
        } catch (Exception e) {
            JOptionPane.showMessageDialog(df, "Bootstrap must be greater than one.");
            df.toFront();                            
            return;
        }
                        
        setCursor(hourglassCursor);
        
        myAveragesTableModel = new DataTableModel();
        AveragesTable.setModel(myAveragesTableModel);
        myAveragesTableModel.addColumn("Sweep");        
        myAveragesTableModel.addColumn(AvgQuantityCombo.getSelectedItem());        
        AveragesTable.validate();
        
        Object[] thisRow = new Object[2];                                
        int selectedq = AvgQuantityCombo.getSelectedIndex();
        for (int i = istart; i < iend; i+=iinterval) {
         
            thisRow[0] = new Integer(i);
            
            if (selectedq == 0) {
                thisRow[1] = myDataTableModel.getValueAt(i, 1);
            } else if (selectedq == 1) {
                thisRow[1] = myDataTableModel.getValueAt(i, 5);
            } else {
                thisRow[1] = myDataTableModel.getValueAt(i,6+4*(selectedq-2));
            }
                        
            myAveragesTableModel.addRow(thisRow);        
        }
        
        int numitems = myAveragesTableModel.getRowCount();
        NumItemsLabel.setText(""+numitems);
        
        if (numitems == 0)
            return;
        
        double Qtot = 0;
        double Q2tot = 0;
        double Qvalue = 0;
        try {
            for (int i = 0; i < numitems; i++) {
                if (selectedq > 1) {
                    Qvalue = (double)(Integer)myAveragesTableModel.getValueAt(i, 1);                
                } else {
                    Qvalue = (Double)myAveragesTableModel.getValueAt(i, 1);            
                }                
                Qtot += Qvalue;
                Q2tot += Qvalue*Qvalue;               
            }        
        } catch (Exception e) {
            System.out.println("Error in doing averages.");
            return;
        }
        double Qavg = ((double)Qtot/numitems); 
        double prefactor = (double)(((double)1+(2*tau/((double)iinterval)))/((double)numitems-(double)1));        
        double Qstdev = Math.sqrt(prefactor*((double)Q2tot/numitems - Math.pow(Qavg,2)));
        AvgLabel.setText(""+Qavg);
        AvgErrorLabel.setText(""+Qstdev);

        // now calculate the heat capacity using bootstrap method
        double[] resampledQ = new double[numitems];
        Random thisrgen = new Random();
        double[] Cv = new double[bootstrap];
        double CV;
        double CVtot = 0;
        double CV2tot = 0;
        double RQtot = 0;
        double RQ2tot = 0;
        double thisbeta2 = mgmc[temperingmap[0]].getbeta()*mgmc[temperingmap[0]].getbeta();
        
        for (int thisb = 0; thisb < bootstrap; thisb++) {
            RQtot = 0;
            RQ2tot = 0;
            for (int i = 0; i < numitems; i++) {                
                if (selectedq > 1) {
                    resampledQ[i] = (double)(Integer)myAveragesTableModel.getValueAt(thisrgen.nextInt(numitems), 1);                
                } else {
                    resampledQ[i] = Qvalue = (Double)myAveragesTableModel.getValueAt(thisrgen.nextInt(numitems), 1);            
                }
                RQtot += resampledQ[i];
                RQ2tot += resampledQ[i]*resampledQ[i];
            }
            
            CV = thisbeta2*((RQ2tot/numitems)-(Math.pow(RQtot/numitems,2)));
            CVtot += CV;
            CV2tot += CV*CV;
        }
        
        double CVavg = CVtot/bootstrap;
        double CVerr = Math.sqrt((CV2tot/bootstrap)-(Math.pow(CVavg,2)));
        SpHeatLabel.setText(""+CVavg);
        SpHeatErrorLabel.setText(""+CVerr);
                
        
        setCursor(normalCursor);
        
        return;
    }//GEN-LAST:event_AvgCalcButtonActionPerformed

    private void GetTauButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_GetTauButtonActionPerformed
        int tmax = 0;
        double[] chi;
        double factor1;
        double factor2;
        double factor3;        
        double oneovertt;
        double tau;
        int upperbound;
        
        try {
            tmax = (Integer) TauEstimateSpinner.getValue();
        } catch (Exception e) {
            return;
        }
        
        if (tmax < 1 || tmax > ssf) {
            JFrame df = new JFrame("");            
            JOptionPane.showMessageDialog(df, "Tau Interval is not in range.");
            df.toFront();
            return;
        }
        
        setCursor(hourglassCursor);
        
        chi = new double[tmax];
        
        for (int t =0; t< tmax; t++) {
            factor1 = 0;
            factor2 = 0;
            factor3 = 0;
            oneovertt = (double) (((double)1)/(tmax-t));            
            upperbound = tmax-t;
            for (int tp = 0; tp < upperbound; tp++) {
                factor1 += (Double)DataTable.getValueAt(tp,5)*(Double)DataTable.getValueAt(tp+t,5);
                factor2 += (Double)DataTable.getValueAt(tp,5);
                factor3 += (Double)DataTable.getValueAt(tp+t,5);
            }
            chi[t] = oneovertt*factor1 - oneovertt*oneovertt*factor2*factor3;
            //System.out.println(""+factor1);
            //System.out.println("data element for t " + t+ " is "+DataTable.getValueAt(t,5));
            //System.out.println("oneovert for t "+t+" is "+oneovertt);
            //System.out.println(""+chi[t]);
        }
        
        tau = 0;
        for (int t = 0; t<tmax; t++) {
            tau += chi[t]/chi[0];
        }
                
        TauLabel.setText(""+tau);
        
        setCursor(normalCursor);
        return;
}//GEN-LAST:event_GetTauButtonActionPerformed

    private void UseTauSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_UseTauSpinnerStateChanged
        // TODO add your handling code here:
}//GEN-LAST:event_UseTauSpinnerStateChanged

    private void BootstrapSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_BootstrapSpinnerStateChanged
        // TODO add your handling code here:
}//GEN-LAST:event_BootstrapSpinnerStateChanged

    private void EnergyCheckMenuActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_EnergyCheckMenuActionPerformed

        JFrame df = new JFrame("");            
        double E1 = mgmc[0].getEtot();        
        GMCGraph thisgraph = mgmc[0].getCurrentGraph();
        double myEtot = 0;       
        thisgraph.CountTotPaths();
        for (int L = 3; L < Lmax; L++) {
            myEtot -= thisgraph.getCycles(L)*mgmc[0].getCoupling(L);
        }
        String message = "Energies are: \n"+E1+" \n"+myEtot+ " \n If these energies are not (almost) the same, there is a problem.";
        JOptionPane.showMessageDialog(df, message);
        df.toFront();
        return;               
        
    }//GEN-LAST:event_EnergyCheckMenuActionPerformed
    
    void DumpSave(int what) {
        
        Dump EPSdumper = new EPSDump();                
        Dump PNGdumper = new PNGDump();                
        
        int returnVal;        
        final JFileChooser fc = new JFileChooser();        
        
        returnVal = fc.showSaveDialog(this);
                     
        if (returnVal == JFileChooser.APPROVE_OPTION) {
            try {
                if (what == 1) {
                    EPSdumper.dumpComponent(fc.getSelectedFile(), GViewPanel);
                } else if (what == 2) {
                    PNGdumper.dumpComponent(fc.getSelectedFile(), GViewPanel);
                } else if (what == 3) {
                    EPSdumper.dumpComponent(fc.getSelectedFile(), GStatPanel);
                } else if (what == 4) {
                    PNGdumper.dumpComponent(fc.getSelectedFile(), GStatPanel);
                } else if (what == 5) {
                    EPSdumper.dumpComponent(fc.getSelectedFile(), TSeriesPanel);
                } else if (what == 6) {
                    PNGdumper.dumpComponent(fc.getSelectedFile(), TSeriesPanel);
                }
                                
            } catch (Exception e) {
                System.out.println("Failed to dump eps/png.");
            }
        }
    }
    
    
    
    /**
     * @param args the command line arguments
     */ 
    public static void main(String args[]) {
        java.awt.EventQueue.invokeLater(new Runnable() {
            public void run() {
                new GMCGUI().setVisible(true);
            }
        });
    }
    
    // Variables declaration - do not modify//GEN-BEGIN:variables
    private javax.swing.JMenuItem AboutGMCMenu;
    private javax.swing.JPanel AveragesPanel;
    private javax.swing.JTable AveragesTable;
    private javax.swing.JButton AvgCalcButton;
    private javax.swing.JTextField AvgErrorLabel;
    private javax.swing.JSpinner AvgIntervalSpinner;
    private javax.swing.JTextField AvgLabel;
    private javax.swing.JComboBox AvgQuantityCombo;
    private javax.swing.JSpinner AvgStartSpinner;
    private javax.swing.JLabel BetaLabel;
    private javax.swing.JSpinner BootstrapSpinner;
    private javax.swing.JPanel CP2;
    private javax.swing.JScrollPane ControlPanel;
    private javax.swing.JButton CycleInfoButton;
    private javax.swing.JComboBox CyclesEnergyCombo;
    private javax.swing.JPanel DOSPanel;
    private javax.swing.JButton DataButton;
    private javax.swing.JScrollPane DataScrollPane;
    private javax.swing.JTable DataTable;
    private javax.swing.JLabel DegreeLabel;
    private javax.swing.JSpinner DistanceSpinner;
    private javax.swing.JButton DrawCurrent;
    private javax.swing.JMenuItem DrawCurrentMenu;
    private javax.swing.JButton DrawLowest;
    private javax.swing.JMenuItem DrawLowestMenu;
    private javax.swing.JMenu DrawMenu;
    private javax.swing.JButton DrawSelected;
    private javax.swing.JMenuItem DrawSelectedMenu;
    private javax.swing.JMenuItem DrawStartingMenu;
    private javax.swing.JMenuItem EnergyCheckMenu;
    private javax.swing.JMenuItem FileCloseMenu;
    private javax.swing.JMenuItem FileExitMenu;
    private javax.swing.JList FileList;
    private javax.swing.JMenuItem FileNewMenu;
    private javax.swing.JMenuItem FileOpenMenu;
    private javax.swing.JPanel FilePanel;
    private javax.swing.JMenuItem FileSaveMenu;
    private javax.swing.JButton GSVButton;
    private javax.swing.JPanel GStatPanel;
    private javax.swing.JPanel GStatsPanel;
    private javax.swing.JPanel GViewPanel;
    private javax.swing.JPanel GViewerPanel;
    private javax.swing.JScrollPane GenInfoPanel;
    private javax.swing.JTextArea GenInfoTextArea;
    private javax.swing.JButton GetTauButton;
    private javax.swing.JPanel GraphStatPanel;
    private javax.swing.JToolBar GraphStatToolBar;
    private javax.swing.JTabbedPane InfoTabbedPanel;
    private javax.swing.JToolBar InfoToolBar;
    private javax.swing.JLabel LCpNLabel;
    private javax.swing.JLabel LCpNSweepLabel;
    private javax.swing.JLabel LmaxLabel;
    private javax.swing.JButton LogButton;
    private javax.swing.JSplitPane LogControlsSplit;
    private javax.swing.JPanel LogDataControlPanel;
    private javax.swing.JScrollPane LogPane;
    private javax.swing.JScrollPane LogScrollPane;
    private javax.swing.JTable LogTable;
    private javax.swing.JTextArea LogTextArea;
    private javax.swing.JMenuBar MenuBar;
    private javax.swing.JMenuItem MenuGEPSSave;
    private javax.swing.JMenuItem MenuGPNGSave;
    private javax.swing.JCheckBoxMenuItem MenuPickSupport;
    private javax.swing.JMenuItem MenuTEPSSave;
    private javax.swing.JMenuItem MenuTPNGSave;
    private javax.swing.JMenuItem MenuVEPSSave;
    private javax.swing.JMenuItem MenuVPNGSave;
    private javax.swing.JLabel NLabel;
    private javax.swing.JLabel NumItemsLabel;
    private javax.swing.JLabel ProgressLabel;
    private javax.swing.JButton RunButton;
    private javax.swing.JMenuItem RunMenu;
    private javax.swing.JSpinner RunSweepSpinner;
    private javax.swing.JMenuItem SaveCurrentGraphMenu;
    private javax.swing.JCheckBox SaveDOSCheck;
    private javax.swing.JSpinner SaveDOSSpinner;
    private javax.swing.JCheckBox SaveGraphCheck;
    private javax.swing.JSpinner SaveGraphSpinner;
    private javax.swing.JButton SaveToolBarButton;
    private javax.swing.JSpinner SelectedVSpinner;
    private javax.swing.JButton SelectedVertexButton;
    private javax.swing.JMenuItem SelectedVertexColorMenu;
    private javax.swing.JSpinner SelectedVertexSpinner;
    private javax.swing.JCheckBox ShowNeiCheckBox;
    private javax.swing.JButton ShowSeriesButton;
    private javax.swing.JTextField SpHeatErrorLabel;
    private javax.swing.JTextField SpHeatLabel;
    private javax.swing.JSplitPane SplitCenter;
    private javax.swing.JSplitPane SplitLeft;
    private javax.swing.JSplitPane SplitRestLog;
    private javax.swing.JSplitPane SplitRight;
    private javax.swing.JMenuItem StartSpringMenu;
    private javax.swing.JMenuItem StopSpringMenu;
    private javax.swing.JLabel SweepsLabel;
    private javax.swing.JComboBox TSeriesCombo;
    private javax.swing.JPanel TSeriesPanel;
    private javax.swing.JSpinner TSeriesPlotEverySpinner;
    private javax.swing.JSpinner TauEstimateSpinner;
    private javax.swing.JLabel TauLabel;
    private javax.swing.JPanel TimeSeriesPanel;
    private javax.swing.JToolBar ToolBar;
    private javax.swing.JCheckBox UpdateDOSCheck;
    private javax.swing.JSpinner UpdateDOSSpinner;
    private javax.swing.JSpinner UseTauSpinner;
    private javax.swing.JMenuItem VertexColorMenu;
    private javax.swing.JCheckBoxMenuItem VertexEnergySizeMenu;
    private javax.swing.JMenuItem VertexLargeMenu;
    private javax.swing.JMenuItem VertexMediumMenu;
    private javax.swing.JMenuItem VertexSmallMenu;
    private javax.swing.JLabel gBLabel;
    private javax.swing.JButton jButton1;
    private javax.swing.JButton jButton2;
    private javax.swing.JButton jButton4;
    private javax.swing.JButton jButton6;
    private javax.swing.JLabel jLabel1;
    private javax.swing.JLabel jLabel10;
    private javax.swing.JLabel jLabel11;
    private javax.swing.JLabel jLabel12;
    private javax.swing.JLabel jLabel13;
    private javax.swing.JLabel jLabel14;
    private javax.swing.JLabel jLabel15;
    private javax.swing.JLabel jLabel16;
    private javax.swing.JLabel jLabel2;
    private javax.swing.JLabel jLabel3;
    private javax.swing.JLabel jLabel4;
    private javax.swing.JLabel jLabel5;
    private javax.swing.JLabel jLabel6;
    private javax.swing.JLabel jLabel7;
    private javax.swing.JLabel jLabel8;
    private javax.swing.JLabel jLabel9;
    private javax.swing.JMenu jMenu1;
    private javax.swing.JMenu jMenu2;
    private javax.swing.JMenu jMenu3;
    private javax.swing.JMenu jMenu4;
    private javax.swing.JMenu jMenu5;
    private javax.swing.JMenu jMenu6;
    private javax.swing.JMenu jMenu7;
    private javax.swing.JMenuItem jMenuItem1;
    private javax.swing.JMenuItem jMenuItem3;
    private org.jfree.beans.JScatterChart jScatterChart1;
    private javax.swing.JScrollPane jScrollPane1;
    private javax.swing.JScrollPane jScrollPane2;
    private javax.swing.JScrollPane jScrollPane3;
    private javax.swing.JSeparator jSeparator1;
    private javax.swing.JToolBar.Separator jSeparator10;
    private javax.swing.JSeparator jSeparator11;
    private javax.swing.JSeparator jSeparator13;
    private javax.swing.JSeparator jSeparator14;
    private javax.swing.JSeparator jSeparator15;
    private javax.swing.JToolBar.Separator jSeparator16;
    private javax.swing.JToolBar.Separator jSeparator17;
    private javax.swing.JToolBar.Separator jSeparator18;
    private javax.swing.JToolBar.Separator jSeparator19;
    private javax.swing.JToolBar.Separator jSeparator2;
    private javax.swing.JToolBar.Separator jSeparator20;
    private javax.swing.JToolBar.Separator jSeparator21;
    private javax.swing.JToolBar.Separator jSeparator22;
    private javax.swing.JToolBar.Separator jSeparator23;
    private javax.swing.JToolBar.Separator jSeparator24;
    private javax.swing.JToolBar.Separator jSeparator26;
    private javax.swing.JToolBar.Separator jSeparator27;
    private javax.swing.JToolBar.Separator jSeparator3;
    private javax.swing.JToolBar.Separator jSeparator4;
    private javax.swing.JToolBar.Separator jSeparator5;
    private javax.swing.JToolBar.Separator jSeparator6;
    private javax.swing.JToolBar.Separator jSeparator7;
    private javax.swing.JToolBar.Separator jSeparator8;
    private javax.swing.JSeparator jSeparator9;
    private javax.swing.JTable jTable1;
    private javax.swing.JToolBar jToolBar1;
    private javax.swing.JToolBar jToolBar4;
    private javax.swing.JLabel muLabel;
    private javax.swing.JLabel rLabel;
    // End of variables declaration//GEN-END:variables
    

    
    private final class NeighborhoodVertexDisplayPredicate implements Predicate {
        protected boolean filter_neighborhood;        
        
        public NeighborhoodVertexDisplayPredicate(boolean filter) {
            this.filter_neighborhood = filter;
        }
        
        public void filterNeighborhood(boolean b) {
            filter_neighborhood = b;
        }
        
        public boolean evaluate(Object arg0) {
            Vertex v = (Vertex)arg0;
            int selectedv = (Integer) SelectedVSpinner.getValue();
            int currentv = 0;                        
            
            if (filter_neighborhood) {                                               
                for (int i = 0; i < N; i++) {
                    if (v.equals(myv[i])) {
                        currentv = i;
                        i = N;
                    }    
                }                
                if (GtoDraw.getDistance(selectedv, currentv) <= (Integer) DistanceSpinner.getValue()) {
                    return true;
                } else { 
                    return false;
                }
            } else {
                return true;
            }
        }
    }

    private final class VertexShapeSizeAspect extends AbstractVertexShapeFunction 
                implements VertexSizeFunction {
        
        protected boolean scale = false;        
        private int size = 18;
        
        public VertexShapeSizeAspect() {            
            setSizeFunction(this);            
        }
        
        public void setScaling(boolean scale) {
            this.scale = scale;
        }
        
        public void changeSize(int change) {
            size += change;
            if (size < 4)
                size = 4;
            
            if (size > 40)
                size = 40;
            
            return;
        }
        
        public void setSize(int newsize) {            
            size = newsize;
            if (size < 4)
                size = 4;
            if (size > 40)
                size = 40;
            return;
        }
        
        public int getSize(Vertex v) {
            int currentv = 0;
            
            if (scale) {
                if (Double.compare(GtoDrawEMin, GtoDrawEMax)==0)
                    return size;
                
                for (int i = 0; i < N; i++) {
                    if (v.equals(myv[i])) {
                        currentv = i;
                        i = N;
                    }    
                }
                return (int) ((double) size*(1+(GtoDrawEnergies[currentv]-GtoDrawEMin)*1.8/(GtoDrawEMax-GtoDrawEMin)));         
            } else
                return size;
        }
                
        public Shape getShape(Vertex v) {
            int selectedv = (Integer) SelectedVSpinner.getValue();
            int currentv = 0;                        
                        
            if (ShowNeiCheckBox.isSelected()) {
                for (int i = 0; i < N; i++) {
                    if (v.equals(myv[i])) {
                        currentv = i;
                        i = N;
                    }    
                }
                if (currentv == selectedv) {
                    return factory.getRegularPolygon(v, 4);
                } else {
                    return factory.getEllipse(v);
                }
            }
            
            return factory.getEllipse(v);
        }
        
    }

private final class SeedColor implements VertexPaintFunction
    {
        protected PickedInfo ps;
        protected Color vc, svc;
        
        public SeedColor(Color VertexColor, Color SelectedVertexColor, PickedState picked_state) {
            this.vc = VertexColor;
            this.svc = SelectedVertexColor;
            this.ps = picked_state;
        }
        
        public void SetColors(Color VertexColor, Color SelectedVertexColor) {
            this.vc = VertexColor;
            this.svc = SelectedVertexColor;
        }
        
        public Paint getDrawPaint(Vertex v) {
            return Color.BLACK;
        }
        
        public Paint getFillPaint(Vertex v) {            
            // return new Color(1f, 1f, 0, 1f);
            
            if (ps.isPicked(v)) {
                return svc;
            } else {
                return vc;
            }
                
        }
    }
    
} 


/*
 *  Things to do:
 * 
 *  
 *  have a search button in the file list and the log panel.  
 *  
 *  the GViewPanel should have schrollbars
 *   
 *  Implement SimulatedTempering
 *  
 *  Give option of how much data to save and how often to save data 
 *  this might be useful since java gives heap dump error if the tables
 *  get too large
 * 
 * 
 *  Extra Things:
 *  
 *  
 * 
 * 
 * More on Interface:
 * 
 *  
 * 
 * 
 * 
 * 
 * 
 * 
 * KNOWN BUGS:
 * 
 * 
 *  
 */ 


==> src/Graphity/GMCGraph.java <==
/*
 * GMCGraph.java
 * Tomasz Konopka, 2008
 * 
 */

package Graphity;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileOutputStream;
import java.io.FileReader;
import java.io.PrintStream;
import java.util.Random;
import java.util.StringTokenizer;

    
/**
 *
 * @author tkonopka
 */

public class GMCGraph {

    private int N, v0, Lmax;
    private int[][] Neighbors;
    private int[][] NeiBackup;
    private int[] Cycles;
    private int[][] Distance;    
    private int[] NQueue;
    private int[] DQueue;
    private boolean[] Visited;     
    private int qfront;
    private int qback;
    
    
    public GMCGraph(int N, int v0, int Lmax) {

	this.N = N;
	this.v0 = v0;
        this.Lmax = Lmax;	
        
	Neighbors = new int[N][v0];
	NeiBackup = new int[N][v0];
        Cycles = new int[Lmax];        	
        Distance = new int[N][N];
        NQueue = new int[N];
        DQueue = new int[N];
        Visited = new boolean[N];
        qfront = 0;
        qback = 0;
        
	ClearGraph();	
    }

    public int getN() {
        return N;        
    }
    
    public int getDegree() {
        return v0;
    }
    
    public void PrintGeneral() {
	System.out.println("Graph Size: "+this.N);
	System.out.println("Degree: "+this.v0);
	return;	 
    }
    
    private void MakeBackup() {     
	for (int thisnode = 0; thisnode < N; thisnode++) {
	    for (int thisnei = 0; thisnei < v0; thisnei++) {
		NeiBackup[thisnode][thisnei] = Neighbors[thisnode][thisnei];
	    } 
	}
	return;
    }

    // add edges between two vertices
    private void AddEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	for (int thisnei=0; thisnei<v0 && !success1; thisnei++) {
	    if(Neighbors[v1][thisnei]==-1) {
		Neighbors[v1][thisnei]=v2;
		NeiBackup[v1][thisnei]=v2;
		success1=true;
	    }
	}
	for (int thisnei=0; thisnei<v0 && !success2; thisnei++) {
	    if(Neighbors[v2][thisnei]==-1) {
		Neighbors[v2][thisnei]=v1;
		NeiBackup[v2][thisnei]=v1;
		success2=true;
	    }
	}

	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error Adding from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error Adding from "+v2+" to "+v1+"\n");
	
    }

    // these are like HideEdge and UnHideEdge but affect also the backup array
    private void RemoveEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	// erase from v1 to v2
	for (int thisnei=0; thisnei < v0 && !success1; thisnei++) {
	    if (Neighbors[v1][thisnei]==v2) {
		Neighbors[v1][thisnei]=-1;
		NeiBackup[v1][thisnei]=-1;
		success1=true;
	    }
	}

	// erase from v2 to v1
	for (int thisnei=0; thisnei < v0 && !success2; thisnei++) {
	    if (Neighbors[v2][thisnei]==v1) {
		Neighbors[v2][thisnei]=-1;
		NeiBackup[v2][thisnei]=-1;
		success2=true;
	    }
	}
	
	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error Erasing from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error Erasing from "+v2+" to "+v1+"\n");

	return;
    }

    
    public void MakeBoxLine() {
	
	Neighbors[0][0]=1;
	Neighbors[0][1]=2;
	Neighbors[0][2]=N-2;

	Neighbors[1][0]=0;
	Neighbors[1][1]=3;
	Neighbors[1][2]=N-1;

	Neighbors[N-2][0]=N-4;
	Neighbors[N-2][1]=N-1;
	Neighbors[N-2][2]=0;

	Neighbors[N-1][0]=N-3;
	Neighbors[N-1][1]=N-2;
	Neighbors[N-1][2]=1;

	for (int thisnode=2; thisnode<(N-3); thisnode+=2) {
	    Neighbors[thisnode][0]=thisnode-2;
	    Neighbors[thisnode][1]=thisnode+1;
	    Neighbors[thisnode][2]=thisnode+2;

	    Neighbors[thisnode+1][0]=thisnode-1;
	    Neighbors[thisnode+1][1]=thisnode;
	    Neighbors[thisnode+1][2]=thisnode+3;
	}	

	MakeBackup();
	return;
    }

    public void MakeBlobs() {
        
        Neighbors[0][0]=N-1;
	Neighbors[0][1]=1;
	Neighbors[0][2]=2;	

	Neighbors[N-1][0]=N-3;
	Neighbors[N-1][1]=N-2;
	Neighbors[N-1][2]=0;
        
        for (int thisnode=0; thisnode<N; thisnode+=6) {
	    if (thisnode!=0) {
                Neighbors[thisnode][0]=thisnode-1;
                Neighbors[thisnode][1]=thisnode+1;
                Neighbors[thisnode][2]=thisnode+2;
            }
            
            Neighbors[thisnode+1][0]=thisnode;
            Neighbors[thisnode+1][1]=thisnode+3;
            Neighbors[thisnode+1][2]=thisnode+4;
            
            Neighbors[thisnode+2][0]=thisnode;
            Neighbors[thisnode+2][1]=thisnode+3;
            Neighbors[thisnode+2][2]=thisnode+4;
            
            Neighbors[thisnode+3][0]=thisnode+1;
            Neighbors[thisnode+3][1]=thisnode+2;
            Neighbors[thisnode+3][2]=thisnode+5;
            
            Neighbors[thisnode+4][0]=thisnode+1;
            Neighbors[thisnode+4][1]=thisnode+2;
            Neighbors[thisnode+4][2]=thisnode+5;
                        
            if (thisnode+6 < N) {
                Neighbors[thisnode+5][0]=thisnode+3;
                Neighbors[thisnode+5][1]=thisnode+4;
                Neighbors[thisnode+5][2]=thisnode+6;
            }
	}
        
        MakeBackup();
        return;
    }
    
    public void MakeHexTorus(int rwidth, int numsets) {
	int tsss;
	int setsize = 4*rwidth;
	int thiselem, thisset;

	// perform checks that N is large enough for this kind of torus
	if (v0 <3 || N < setsize*numsets) {
	    System.out.print("The system with N = " + N + " is not large ");
	    System.out.print("enough for hextorus "+rwidth+" " +numsets+"\n");
	    return;
	}

	// System.out.print("Making hextorus "+rwidth+ " " +numsets+"\n");
	for (thisset = 0; thisset < numsets; thisset++) {
	    tsss = thisset*setsize;
	    
	    // do first row in the set
	    for (thiselem = 0; thiselem < rwidth-1; thiselem++) {
		AddEdge(tsss+thiselem,tsss+rwidth+thiselem);
		AddEdge(tsss+thiselem,tsss+rwidth+thiselem+1);
	    }
	    AddEdge(tsss+rwidth-1,tsss+rwidth+rwidth-1);
	    AddEdge(tsss+rwidth-1,tsss+rwidth);

	    // do second row
	    for (thiselem=0; thiselem < rwidth; thiselem++) {
		AddEdge(tsss+rwidth+thiselem, tsss+2*rwidth+thiselem);
	    }

	    // do third row
	    AddEdge(tsss+2*rwidth, tsss+3*rwidth+rwidth-1);
	    AddEdge(tsss+2*rwidth, tsss+3*rwidth);
	    for (thiselem=1; thiselem < rwidth; thiselem++) {
		AddEdge(tsss+2*rwidth+thiselem, tsss+3*rwidth+thiselem-1);
		AddEdge(tsss+2*rwidth+thiselem, tsss+3*rwidth+thiselem);
	    }	  
	}
	
	// do fourth row in all but last set
	for (thisset = 0; thisset < numsets-1; thisset++) {	    
	    tsss = thisset*setsize;
	    for (thiselem=0; thiselem<rwidth; thiselem++) {
		AddEdge(tsss+3*rwidth+thiselem, tsss+4*rwidth+thiselem);
	    }
	}
	// do fourth row in the last set
	tsss = (numsets-1)*setsize;
	for (thiselem=0; thiselem<rwidth; thiselem++) {
	    AddEdge(tsss+3*rwidth+thiselem, thiselem);
	}

	MakeBackup();
	return;
    }

    private int getVertexDegree(int vertex) {
        int answer = 0;
        for (int i = 0; i < v0; i++) {
            if (neighbor(vertex,i) != -1)
                answer++;
        }
        return answer;
    }
    
    private int getPossibleNeighbors(int v1) {
        int answer = 0;
        
        for (int i = 0; i< N; i++) {
            if (i!= v1 && !isneighbor(i, v1)) {
                if (getVertexDegree(i) < v0) {
                    answer++;
                }
            }            
        }
        
        return answer;
    }
    
    
    // already assume that Nv0 is even
    public boolean MakeRandom() {
        Random rgen = new Random();
        
        boolean[] ListVertices = new boolean[N];    
        int[] VertexDegree = new int[N];
        int PossibleVertices = N;
        int PossibleNeighbors = 0;        
        int v1, v2, vindex; 
                
        ClearGraph();
                
        PossibleVertices = N;        
        PossibleNeighbors = 0;
        for (int i = 0; i < N; i++) {
            ListVertices[i] = true;
            VertexDegree[i] = 0; 
        }
        
        
        while (PossibleVertices > 0 ) {
            vindex = rgen.nextInt(PossibleVertices);
            v1 = 0;
            // get the vertex number            
            for (int i = 0; i < N; i++) {
                if (ListVertices[i] && VertexDegree[i]<v0)
                    vindex--;
                
                if (vindex == -1) {
                    v1 = i;
                    i = N;
                }                    
            }
                        
            PossibleNeighbors = getPossibleNeighbors(v1);
            if (PossibleNeighbors == 0) {
                                
                return false;
                                
            } else {
                vindex = rgen.nextInt(PossibleNeighbors);
                v2 = 0;
                for (int i = 0; i < N; i++) {
                    if (i!=v1 && VertexDegree[i]<v0 && !isneighbor(v1,i))
                        vindex--;
                
                    if (vindex == -1) {
                        v2 = i;
                        i = N;
                    }                    
                }
                                
                AddEdge(v1,v2);
                VertexDegree[v1]++;
                VertexDegree[v2]++;
                if (VertexDegree[v1] >= v0) {
                    ListVertices[v1]=false;
                    PossibleVertices--;
                }
                if (VertexDegree[v2] >= v0) {
                    ListVertices[v2]=false;
                    PossibleVertices--;
                }                
                
            }
            
                        
        }
        
        // now check whether the result is a v0-regular graph.
        
        return true;
    }
    
    public void ClearGraph() {
	// Resets the graph so that it is without any edges

	for (int thisnode = 0; thisnode < N; thisnode++) {
	    for (int thisnei = 0; thisnei < v0; thisnei++) {
		Neighbors[thisnode][thisnei]=-1;
		NeiBackup[thisnode][thisnei]=-1;
	    } 
	}

	return;
    }

    public boolean isneighbor(int v1, int v2) {
	// only checks one of the entries in the Neighbors array
	for (int thisnei = 0; thisnei < v0; thisnei++) {
	    if (Neighbors[v1][thisnei]==v2)
		return true;
	}
	return false;
    }

    public int neighbor(int thisnode, int index) {
        if (thisnode >=0 && thisnode < N && index >= 0 && index < v0){
            return Neighbors[thisnode][index];
        } else {
            System.out.println("Attention! getting neighbor failed!!!");
            System.out.println("asked for node " + thisnode + " and index " + index);
            return -1; 
        }
    }    
    
    public void ExchangeMove(int v1, int v2, int v3, int v4) {
	// does the exchange move without checking, to save time
	RemoveEdge(v1,v2);
	RemoveEdge(v3,v4);
	
	AddEdge(v1,v3);
	AddEdge(v2,v4);

	return;
    }

    public void PrintNeighborsList() {
	
	System.out.print("Neighbors List: (node neighbor1 neighbor2 ...)\n");
	for (int thisnode = 0; thisnode < N; thisnode++) {
	    System.out.print(thisnode);
	    for (int thisnei = 0; thisnei < v0; thisnei++) {
		System.out.print("\t" + Neighbors[thisnode][thisnei]);
	    } 
	    System.out.print("\n");
	}

	return;
    }	

    public void PrintNeighborsList(int thisnode) {
	System.out.print(thisnode + ":");
	for (int thisnei = 0; thisnei < v0; thisnei++) {
	    System.out.print("\t" + Neighbors[thisnode][thisnei]);
	} 
	System.out.print("\n");
	return;
    }

    public void SaveGraph(File filename) {
        
        FileOutputStream out; 
        PrintStream p; 
         
        try {   
            out = new FileOutputStream(filename);

            // Connect print stream to the output stream
            p = new PrintStream( out );
		
            p.println(N);  
            p.println(v0);
            
            for (int thisnode = 0; thisnode < N; thisnode++) {                
                for (int thisnei = 0; thisnei < (v0-1); thisnei++) {
                    p.print(Neighbors[thisnode][thisnei]+" ");
                } 
                p.println(Neighbors[thisnode][v0-1]);                
            }   

            p.close();
         } catch (Exception e)  {
            System.err.println ("Error writing to file");
         }
        
        return;
    }
    
    public void OpenGraph(File filename) {
        int curN = 0;
        int curv0 = 0;        
        
        String thisline = null;
        String thistoken = null;
        
        StringTokenizer st;
        
        this.ClearGraph();
        
        try {
            BufferedReader in = new BufferedReader(new FileReader(filename));
            
            if ((thisline = in.readLine()) != null) {
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                curN = Integer.parseInt(thistoken);
                if (curN > N) {
                    System.out.println("file has too many nodes");
                    return;
                }
            }
     
            if ((thisline = in.readLine()) != null) {                
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                curv0 = Integer.parseInt(thistoken);
                if (curv0 > v0) {
                    System.out.println("file has too many edges");
                    return;
                }
            }
            
            // if reached here, then read the file and fill up Neighbors array
            
            for (int i = 0; i < curN && (thisline = in.readLine()) !=null ; i++) {                
                st = new StringTokenizer(thisline);
                for (int j =0; j < curv0 && st.hasMoreTokens(); j++) {
                    thistoken = st.nextToken();
                    Neighbors[i][j] = Integer.parseInt(thistoken);
                }
            }
            
            this.MakeBackup();
            
        } catch (Exception e) {
            System.err.println("Error reading file");
        }
        
        return;
    }
    
public void HideEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	// erase from v1 to v2
	for (int thisnei=0; thisnei < v0; thisnei++) {
	    if (Neighbors[v1][thisnei]==v2) {
		Neighbors[v1][thisnei]=-1;
		success1=true;
	    }
	}
	
	// erase from v2 to v1
	for (int thisnei=0; thisnei < v0; thisnei++) {
	    if (Neighbors[v2][thisnei]==v1) {
		Neighbors[v2][thisnei]=-1;
		success2=true;
	    }
	}

	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error Hiding from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error Hiding from "+v2+" to "+v1+"\n");

	return;
    }

    public void UnHideEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	// unhiding from v1 to v2
	for (int thisnei = 0; thisnei < v0 && !success1; thisnei++) {
	    if (NeiBackup[v1][thisnei]==v2 && Neighbors[v1][thisnei]==-1) {
		Neighbors[v1][thisnei]=v2;
		success1 = true;
	    }
	}

	// unhiding from v2 to v1
	for (int thisnei = 0; thisnei < v0 && !success2; thisnei++){
	    if (NeiBackup[v2][thisnei]==v1 && Neighbors[v2][thisnei]==-1) {
		Neighbors[v2][thisnei]=v1;
		success2 = true;
	    }
	}

	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error UnHiding from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error UnHiding from "+v2+" to "+v1+"\n");
	return;
    }
    
    
    // calls a recursive procedure to count the cycles 
    // at the given node up to given Laim length
    // result is in public array Cycles.
    // Assumes the Distance Array is up to date.
    public void CountPaths(int vcur,int Laim) {
  
        for (int i = 0; i < Lmax; i++) {
            Cycles[i]=0;            
        }
        
        // FindDistancesTovaim(vcur,vcur,0,Laim/2);
	PathSearch(vcur,vcur,0, Laim);

	return;
    }    
    
    // calls a recursive procedure to count the cycles 
    // at the given node up to Lmax by default
    // assumes the distance array is up to date.
    public void CountPaths(int vcur) {
        for (int i = 0; i < Lmax; i++) {
            Cycles[i]=0;
        }        
        
	PathSearch(vcur,vcur,0, Lmax);
        
	return;
    }

    
    public void CountTotPaths() {
        
        for (int i = 0; i < Lmax; i++) {
            Cycles[i]=0;
        }
        UpdateAllDistances();   
        
	for (int vcur = 0; vcur < N; vcur++) {
            TotPathSearch(vcur,vcur,0, Lmax);
        }
        
        
    }

    // does not check whether v1 or v2 is in bounds
    public int getDistance(int v1, int v2) {
        return Distance[v1][v2];
    }
    
    public void UpdateAllDistances() {
        int i,j;
        int vcur;
        int vnow;
        int thisnei;
        int MaxDepth = Lmax/2;
        int depth;
        
        // reset the distance array
        for (i = 0; i< N; i++) {
            for (j = 0; j<N; j++) {
                Distance[i][j]=N;
            }            
        }        
        
        for (vcur = 0; vcur < N; vcur++) {
            // start breadth first search now for each vcur                                   
            qfront = 0;
            qback = 0;
            
            for (i=0; i<N;i++) {
                Visited[i] = false;
            }
            
            Distance[vcur][vcur]=0;
            Visited[vcur]=true;
            
            // add the neighbors of vcur to the queue
            depth = 1;
            for (thisnei = 0; thisnei < v0; thisnei++) {
                Visited[Neighbors[vcur][thisnei]] = true;
                NQueue[qback]=Neighbors[vcur][thisnei];
                DQueue[qback]=depth;                
                qback++;                            
            }             
            
            while (qback-qfront > 0) {                                
                depth = DQueue[qfront];
                vnow = NQueue[qfront];
                qfront++;                
                                                
                Distance[vcur][vnow] = depth;
                Distance[vnow][vcur] = depth;
                if (depth < MaxDepth) {
                    // add neighbors to the queue if not already visited
                    depth++;
                    for (thisnei = 0; thisnei < v0; thisnei++) {
                        if (!Visited[Neighbors[vnow][thisnei]]) {
                            Visited[Neighbors[vnow][thisnei]]= true;
                            NQueue[qback]=Neighbors[vnow][thisnei];
                            DQueue[qback]=depth;
                            qback++;                            
                        }                            
                    }                        
                } // exceeded depth requiremend, do not add neighbors                                                                            
            }            
        }
        
        return;
    }
    
    private void FindDistancesTovaim(int vcur, int vaim, int Lcur, int Laim) {
        int curnei;
        
        if (Lcur < Distance[vaim][vcur]) {
            Distance[vaim][vcur] = Lcur;
        }
        
        if (Lcur > Laim)
            return;
                
        for (int thisnei=0; thisnei < v0; thisnei++) {
	    curnei=Neighbors[vcur][thisnei];
	    // check if current neighbor is a valid node
	    if (curnei != -1) {
		HideEdge(vcur,curnei);
		FindDistancesTovaim(curnei,vaim, Lcur+1,Laim);
		UnHideEdge(vcur,curnei);
	    } 
	}

	return;            
    }
        
    private void FindAllDistances(int vcur, int vaim, int Lcur, int Laim) {
        int curnei;
        
        if (vcur < vaim)
            return;
        
        if (Lcur < Distance[vaim][vcur]) {
            Distance[vaim][vcur] = Lcur;
            Distance[vcur][vaim] = Lcur;
        }
        
        if (Lcur > Laim)
            return;
                
        for (int thisnei=0; thisnei < v0; thisnei++) {
	    curnei=Neighbors[vcur][thisnei];
	    // check if current neighbor is a valid node
	    if (curnei != -1) {
		HideEdge(vcur,curnei);
		FindAllDistances(curnei,vaim, Lcur+1,Laim);
		UnHideEdge(vcur,curnei);
	    } 
	}

	return;        
    }
    
    private void TotPathSearch(int vcur, int vaim, int Lcur, int Laim) {
        int curnei;	
                   
        if (vcur < vaim)
            return;
        
        //if (Lcur + Distance[vaim][vcur] >= Laim)
        //    return;                
        
        if (vcur == vaim)
            Cycles[Lcur]+= Lcur;
                
	for (int thisnei=0; thisnei < v0; thisnei++) {
	    curnei=Neighbors[vcur][thisnei];
	    // check if current neighbor is a valid node
	    if (curnei != -1 && (Lcur+1+Distance[vaim][curnei])<Laim) {
		HideEdge(vcur,curnei);
		TotPathSearch(curnei,vaim, Lcur+1,Laim);
		UnHideEdge(vcur,curnei);
	    } 
	}

	return;
    }
    
    private void PathSearch(int vcur, int vaim, int Lcur, int Laim) {
	int curnei;	
                                      
        if (vcur == vaim)
            Cycles[Lcur]++;
                
	for (int thisnei=0; thisnei < v0; thisnei++) {
	    curnei=Neighbors[vcur][thisnei];
	    // check if current neighbor is a valid node and worth going to
	    if (curnei != -1 && (Lcur+1+Distance[vaim][curnei]) < Laim) {
		HideEdge(vcur,curnei);
		PathSearch(curnei,vaim, Lcur+1,Laim);
		UnHideEdge(vcur,curnei);
	    } 
	}

	return;
    }
      
    public int getCycles(int Length) {
        return Cycles[Length];
    }
              
    
    
}


/*
 * 
 * 
 * 
 * 
 * 
 */ 


==> src/Graphity/GraphControl.java <==

  /*
 * GraphControl.java
 * Tomasz Konopka, 2008
 */

package Graphity;

import java.io.BufferedReader;
import java.io.File;
import java.io.IOException;
import java.io.InputStreamReader;
import java.util.Random;
import java.util.StringTokenizer;

/**
 *
 * @author tkonopka
 */
      
public class GraphControl {

    private int N;
    private int Lmax;
    private int v0;
    private double r;
    private int[][] Cycles;
    private int[][] OpenPaths;    
    private GMCGraph G;
    private MetroGMC mgmc;
    
    private boolean InitSetup() throws IOException {
	
	BufferedReader br = new BufferedReader(new InputStreamReader(System.in));
	String inp = null;
	
	System.out.print("Type sbss for step by step setup, or hit enter for generic setup\n\n");

	System.out.print(">> ");
	try {
	    inp = br.readLine();
	} catch (IOException ioe) {
	    System.out.println("IO error");
	    System.exit(1);
	}
	
	if (inp.equals("sbss")) {
	    // follow step by step setup
	    
	    System.out.print("Step By Step Setup\n");
	    N=0;
	    while (N<1) {
		System.out.print("Enter N (number of vertices):  ");
		try {
		    inp = br.readLine();
		} catch (IOException ioe) {
		    System.out.println("IO error");
		    System.exit(1);
		}
		N = Integer.parseInt(inp);
	    }
	    
	    v0=0;
	    while (v0<1) {
		System.out.print("Enter v0 (vertex degree):      ");
		try {
		    inp = br.readLine();
		} catch (IOException ioe) {
		    System.out.println("IO error");
		    System.exit(1);
		}
		v0 = Integer.parseInt(inp);
	    }
	    
	    r=0.0;
	    while (r==0.0) {
		System.out.print("Enter r (cycle parameter):     ");
		try {
		    inp = br.readLine();
		} catch (IOException ioe) {
		    System.out.println("IO error");
		    System.exit(1);
		}
		r = Double.parseDouble(inp);	
	    }
	    
	    Lmax=0;
	    while (Lmax<3) {
		System.out.print("Enter Lmax (recommended "+ ((int) Math.abs(3*r))+"):   ");
		try {
		    inp = br.readLine();
		} catch (IOException ioe) {
		    System.out.println("IO error");
		    System.exit(1);
		}
		Lmax = Integer.parseInt(inp);
	    }

	} else if (inp.equals("quit")) {
	    // for now just exit if not step by step setup
	    return false;
	} else {
	    // put in some default numbers
	    System.out.print("Setting up with default values.\n");
	    r=5.0;
	    Lmax=15;
	    N=100;
	    v0=3;
	}

	Cycles = new int[N][Lmax];
	OpenPaths = new int[N][Lmax];	
	G = new GMCGraph(N,v0,Lmax);
        
	for (int thisnode = 0; thisnode < N; thisnode++) {
	    for (int thisL = 0; thisL < Lmax; thisL++) {
		Cycles[thisnode][thisL]=0;
		OpenPaths[thisnode][thisL]=0;
	    } 
	}
	
	return true;
	
    }

    private void GMCUserControl() throws IOException {                
        
        BufferedReader br = new BufferedReader(new InputStreamReader(System.in));
        String inp = null;
	String word = null;
	String token1 = null;
	String token2 = null;
        boolean correctinput = false;
	                
        mgmc = new MetroGMC(G, Lmax, 1,r,0.2,0,true);
    
        double Etot0 = 0.0;
        double Etot1 = 0.0;
        int n = 0;
        boolean ts = false;
        
        System.out.print("$$ ");
        
        try {
	    inp = br.readLine();
	} catch (IOException ioe) {
	    System.out.println("IO error");
	    System.exit(1);
	}
	
	word = "";

	if (inp==null)
	    inp = "";

	StringTokenizer st = new StringTokenizer(inp);

	if (st.hasMoreTokens())
	    word = st.nextToken();


	while (!word.equals("quit")) {                     
            if (word.equals("quit")) {
		return;
            } else if (word.equals("help")) {
                System.out.print("The available commands in MetroGMC are:\n");
                System.out.print("random -- prints a random move, but does not attempt it\n");
                System.out.print("move -- attempt a single move on the graph\n");
                System.out.print("  n -- the type of moves to attempt, 1 or 2\n");
                System.out.print("sweep -- attempt a full sweep, i.e. N moves in a row\n");
                System.out.print("  n -- the type of moves to attempt, 1 or 2\n");
		System.out.print("help -- this menu\n");
		System.out.print("quit -- exit the program\n");	
            } else if (word.equals("random")) {
                mgmc.ProposePrintMove(); 
                mgmc.ProposePrintMove2();
            } else if (word.equals("tc")) {
                mgmc.PrintTotCycles();
            } else if (word.equals("move")) {
                if (st.hasMoreTokens()) {
		    word = st.nextToken();
                    if (word.equals("2")) {
                        //G.PrintNeighborsList();
                        Etot0 = mgmc.getEtot();
                        ts = mgmc.DoMove(2);
                        Etot1 = mgmc.getEtot();                        
                        //G.PrintNeighborsList();                        
                    } else if (word.equals("1")) {
                        Etot0 = mgmc.getEtot();
                        ts = mgmc.DoMove(1);
                        Etot1 = mgmc.getEtot();                                                
                    }
                    System.out.println("The move was a "+ts);
                    // System.out.println("Energies were "+Etot0+ " " + Etot1);
                    // System.out.println("Delta E was " + (Etot1-Etot0));
                } else {
                    System.out.println("move needs a paramter, 1 or 2");
                }
            } else if (word.equals("sweep")) {
                if (st.hasMoreTokens()) {
		    word = st.nextToken();
                    if (word.equals("1")) {
                        n = mgmc.Sweep(1);
                    } else if (word.equals("2")) {
                        n = mgmc.Sweep(2);
                    } else {
                        n = -1;
                    }
                    System.out.println("Swept: " + n + " moves out of "+ N + " were accepted");
                } else {
                    System.out.println("sweep needs a parameter, 1 or 2");
                } 
            } else if (word.equals("")) {
		// do nothing
            } else if (word == null) {
		// do nothing
	    } else {
		System.out.print("Unknown command - ");
		System.out.print("type help for list of available commands\n");
	    }
	    
            word = "";
	    System.out.print("$$ ");
            
	    try {
		inp = br.readLine();
	    } catch (IOException ioe) {
		System.out.println("IO error");
		System.exit(1);
	    }

	    if (inp==null)
		inp = "";
	    
	    st = new StringTokenizer(inp);
	    if (st.hasMoreTokens())
		word = st.nextToken();	
        }
            
        return;
    }
    
    private void UserControl() throws IOException {

	BufferedReader br = new BufferedReader(new InputStreamReader(System.in));
	String inp = null;
	String word = null;
	String oldword = null;
	String token1 = null;
	String token2 = null;
	int opt1 = -1;
	int opt2 = -1;
	int opt3 = -1;
	int opt4 = -1;
	boolean correctinput = false;

	System.out.print("\nEnter commands or type 'help' for a list of options\n");
	System.out.print(">> ");
	try {
	    inp = br.readLine();
	} catch (IOException ioe) {
	    System.out.println("IO error");
	    System.exit(1);
	}
	
	word = "";

	if (inp==null)
	    inp = "";

	StringTokenizer st = new StringTokenizer(inp);

	if (st.hasMoreTokens())
	    word = st.nextToken();

	while (!word.equals("quit")) {
	    if (word.equals("quit")) {
		return;
	    } else if (word.equals("help")) {
		System.out.print("The available commands are:\n");
		System.out.print("help -- this menu\n");
		System.out.print("quit -- exit the program\n");
		System.out.print("info -- print general information about the graph\n");
		System.out.print("neighbors -- print list of neighbors \n");
		System.out.print("   n/all - vertex to display, or 'all' \n");
		System.out.print("make -- needs options out of those below \n");
		System.out.print("   boxline --  makes a boxline from all vertices\n");
                System.out.print("   blobs -- makes a line of blobs\n");
		System.out.print("   hextorus rwidth numsets -- makes a hexagonal torus,");                
		System.out.print(" needs two parameters rwidth and numsets\n");
                System.out.print("   random\n");
		System.out.print("cleagraph -- erase all edges from the graph\n");
		System.out.print("cp -- count paths \n");
		System.out.print("   n/all -- vertex at which to count, or 'all'\n");
		System.out.print("   L/all -- path length, or 'all'\n");
		System.out.print("pp -- print paths \n");
		System.out.print("   n -- vertex number \n");
		System.out.print("edgemm -- print all edges (for mathematica) \n");
		System.out.print("exch -- do an exchange move \n");
		System.out.print("   v1 v2 v3 v4 -- four vertex numbers \n");
                System.out.print("open -- loads a graph from a file\n");
                System.out.print("   file -- source file name\n");
                System.out.print("save -- save current graph to a file\n");
                System.out.print("   file -- destination file name\n");
                System.out.print("MetroGMC -- creates a MonteCarlo object\n");
                System.out.print("*** -- other commands ?? \n");
	    } else if (word.equals("checkcheck")) {
                Random rgen = new Random();
                for (int i = 0; i < 1000; i++){
                    System.out.println(" "+rgen.nextDouble());
                }
            } else if (word.equals("make")) {            
		oldword = word;
		// there should be sub options
		if (st.hasMoreTokens()) {
		    word = st.nextToken();
		    if (word.equals("boxline")) {			
                        G.MakeBoxLine();
                    } else if (word.equals("random")) {
                        
                        int tries = 1;
                        while(!G.MakeRandom()) {
                            tries++;
                        }            
                        System.out.println("Random took " + tries + " tries.");
                    } else if (word.equals("hextorus")) {
			if (st.hasMoreTokens()) {
			    word = st.nextToken();
			    opt1 = Integer.parseInt(word);
			    if (st.hasMoreTokens()) {
				word = st.nextToken();
				opt2 = Integer.parseInt(word);
				G.MakeHexTorus(opt1,opt2);
			    } else {
				System.out.print("make hextorus requires two options. \n");
			    }

			} else {
			    System.out.print("make hextorus requires two options. \n");
			}

		    } else if (word.equals("blobs")) {
			G.MakeBlobs();
		    } else {
			System.out.print("Unrecognized option "+word+".\n");
		    }

		} else {
		    System.out.print("make requires more parameters.\n");
		}

		word = oldword;
            } else if (word.equals("cp")) {
                oldword = word;
		correctinput = true;
		if (st.hasMoreTokens()) {
		    token1 = st.nextToken();
		} else {
		    System.out.print(oldword + " requires more parameters\n ");
		    correctinput = false;
		}
		    
		if (correctinput) {
		    if (token1.equals("all"))
			opt1 = -1;
		    else {
			opt1 = Integer.parseInt(token1);
			if (opt1 < 0 || opt1 >= N) {
			    System.out.print("N out of bounds\n");
			    correctinput = false;
			}
		    }
		}
                
                if (correctinput) {
		    if (opt1 == -1) {
                        for (int i = 0; i< N; i++) {
                            G.CountPaths(i);
                            for (int j=0; j<Lmax;j++) {
                                Cycles[i][j]=G.getCycles(j);
                            }
                        }
		    } else {
                        G.CountPaths(opt1);
                        for (int j=0; j<Lmax;j++) {
                            Cycles[opt1][j]=G.getCycles(j);
                        }
                        
		    }
		}

                word = oldword;
            } else if (word.equals("cp2")) {
                G.CountTotPaths();
                System.out.println("Total numbers of cycles");
                for (int i =0; i< Lmax; i++) {
                   System.out.println(i+" "+G.getCycles(i));
                }
	    } else if (word.equals("pp")) {
		if (st.hasMoreTokens()) {
		    token1 = st.nextToken();
		    opt1 = Integer.parseInt(token1);
		    if (opt1 >= 0 && opt1 < N ) {
			System.out.print("Paths at vertex "+ opt1+ " (L: closed open)\n");
			for (int thisL = 3; thisL < Lmax; thisL++) {
			    System.out.print(thisL + ": ");
			    System.out.print("\t"+Cycles[opt1][thisL]+" \t"+OpenPaths[opt1][thisL]+"\n");
			}
		    } else {
			System.out.print("n out of bounds\n");
		    }
		} else {
		    System.out.print("pp requires one parameter\n");
		}            
	    } else if (word.equals("info")) {
		G.PrintGeneral();
	    } else if (word.equals("neighbors")) {

		if (st.hasMoreTokens()) {
		    token1=st.nextToken();
		    if (token1.equals("all")) {
			G.PrintNeighborsList();
		    } else {
			opt1 = Integer.parseInt(token1);
			if (opt1>=0 && opt1 < N)
			    G.PrintNeighborsList(opt1);
			else 
			    System.out.print("n out of bounds\n");
		    }
		} else {
		    // if no more tokens, assume print all
		    G.PrintNeighborsList();
		}
            } else if (word.equals("exch")) {
		// code for exchange move
		// echange needs four more parameters
		if (st.countTokens() > 3) {
		    token1 = st.nextToken();
		    opt1 = Integer.parseInt(token1);
		    token1 = st.nextToken();
		    opt2 = Integer.parseInt(token1);
		    token1 = st.nextToken();
		    opt3 = Integer.parseInt(token1);
		    token1 = st.nextToken();
		    opt4 = Integer.parseInt(token1);

		    correctinput = false;
		    // check whether vertices are in bounds
		    if (opt1 >=0 && opt2 >= 0 && opt3 >= 0 && opt4 >= 0) {
			if (opt1 < N && opt2 <N && opt3 < N && opt4 < N) {
			    correctinput = true;
			}
		    }		       
		    
		    if (!correctinput) {
			System.out.print("vertices out of bounds\n");
		    } else {
			// check whether graph has these vertices connected
			if (G.isneighbor(opt1,opt2) && G.isneighbor(opt2,opt3) && G.isneighbor(opt3,opt4)) {
			    if ((!G.isneighbor(opt1,opt3)) && (!G.isneighbor(opt2,opt4))) {
				G.ExchangeMove(opt1,opt2,opt3,opt4);
			    } else {
				System.out.print("cannot make this exchange\n");
			    }
			} else {
			    System.out.print("vertices need to be neighbors\n");
			}
		    }
		    
		} else {
		    System.out.print("exch needs four parameters \n");
		}

	    } else if (word.equals("cleargraph")) {
		G.ClearGraph();
	    } else if (word.equals("save")) {
                if (st.hasMoreTokens()) {
                    token1 = st.nextToken();                  
                    G.SaveGraph(new File(new File("."),token1));                    
                } else {
                   System.out.print("save needs one parameter \n");
                }
            } else if (word.equals("open")) {
                if (st.hasMoreTokens()) {
                    token1 = st.nextToken();                  
                    G.OpenGraph(new File(new File("."),token1));
                } else {
                   System.out.print("open needs one parameter \n");
                }                       
            } else if (word.equals("MetroGMC")) {
                GMCUserControl();                            
            } else if (word.equals("")) {
		// do nothing
            } else if (word == null) {
		// do nothing
	    } else {
		System.out.print("Unknown command - ");
		System.out.print("type help for list of available commands\n");
	    }
	    
	    word = "";
	    System.out.print(">> ");
	    try {
		inp = br.readLine();
	    } catch (IOException ioe) {
		System.out.println("IO error");
		System.exit(1);
	    }

	    if (inp==null)
		inp = "";
	    
	    st = new StringTokenizer(inp);
	    if (st.hasMoreTokens())
		word = st.nextToken();
	}

	return;
    }

    public static void main(String args[]) throws IOException {

	int vcur;
	int Laim;
	double Energy = 0;
	boolean answer = false;
	GraphControl GC = new GraphControl();

	BufferedReader br = new BufferedReader(new InputStreamReader(System.in));
	String inp = null;
	

	System.out.print("\n");
	System.out.print("***  Graph Control 1.0  ***\n\n");

	answer = GC.InitSetup();

	if (!answer) {
	    // Initialization didn't work
	    System.out.print("Exiting...\n");
	    return;
	}  
	
	// go into routine for handling user input
	GC.UserControl();	

        return;   
    }
    
}

/*
 * Need to check whether the accepting reject things works properly.
 * 
 */ 

==> src/Graphity/MetroGMC.java <==
/*
 * The Basic Graph Monte Carlo Object that uses the Metropolis Algorithm
 * 
 * Tomasz Konopka, 2008
 */

package Graphity;

import java.io.File;
import java.util.Random;



/**
 *
 * @author tkonopka
 */
public class MetroGMC {

    private GMCGraph G;   
    private int[][][] Cycles;
    private int[][] TotCycles;
    private int[] deltaTotCycles;
    private double[] Couplings;
    private double[] variance;
    
    private int current;
    private int proposed;
    private int N, v0, Lmax, gB;
    private double r,beta,mu;
    private MoveDef move;   
    private Random rgen;
    private double Etot;
    private double deltaEtot;
    private int EMETHOD;        
    
    private final int METHOD_ALL = 0;
    private final int METHOD_ONEONE = 1;
    private final int METHOD_ONENEIGHBORHOOD = 2;
    
    public final  int MOVE_SINGLE = 1;
    public final  int MOVE_DOUBLE = 2;
    public final  int MOVE_SINGLE_DOUBLE = 3;    
    
    
    public MetroGMC(GMCGraph inG, int Lmax, int gB, double r, double beta, double mu, boolean whole) {
        
        this.N = inG.getN();
        this.v0 = inG.getDegree();
        this.Lmax = Lmax;
        this.r = r;
        this.beta = beta;
        this.gB = gB;
        this.mu = mu;
        
        if (whole) {
            if (mu == 0)
                EMETHOD = METHOD_ALL;
            else
                EMETHOD = METHOD_ONEONE;
        } else {
            EMETHOD = METHOD_ONENEIGHBORHOOD;
        }            
        
        // set up the graphs
        Cycles = new int[2][N][Lmax];
        current = 0;
        proposed = 1;
        TotCycles = new int[2][Lmax];
        deltaTotCycles = new int[Lmax];
        Couplings = new double[Lmax];
        variance = new double[2];
        this.G = new GMCGraph(N,v0,Lmax);
        this.G = inG;       
        
        // fill up the Cycles array by counting Cycles
        for (int thisL = 0; thisL < Lmax; thisL++){
            TotCycles[current][thisL] = 0;
            TotCycles[proposed][thisL] = 0;
            deltaTotCycles[thisL] = 0;
        }
        
        if (EMETHOD == METHOD_ONEONE) { 
            G.UpdateAllDistances(); 
            for (int thisnode=0; thisnode<N; thisnode++) {            
                G.CountPaths(thisnode);
                for (int thisL = 0; thisL < Lmax; thisL++) {
                    Cycles[current][thisnode][thisL] = G.getCycles(thisL);
                    Cycles[proposed][thisnode][thisL] = G.getCycles(thisL);
                    TotCycles[current][thisL]+= Cycles[proposed][thisnode][thisL];                               
                    TotCycles[proposed][thisL]=TotCycles[current][thisL];
                }            
            }            
        } else if (EMETHOD == METHOD_ALL) {
            G.CountTotPaths();
            for (int thisL = 0; thisL < Lmax; thisL++) {
                TotCycles[current][thisL]= G.getCycles(thisL);                               
                TotCycles[proposed][thisL]=TotCycles[current][thisL];
            }            
        } else if (EMETHOD == METHOD_ONENEIGHBORHOOD) {
            G.UpdateAllDistances();
            G.CountPaths(0);
            for (int thisL = 0; thisL < Lmax; thisL++) {
                Cycles[current][0][thisL] = G.getCycles(thisL);
                Cycles[proposed][0][thisL] = G.getCycles(thisL);
                TotCycles[current][thisL]= Cycles[proposed][0][thisL];                               
                TotCycles[proposed][thisL]=TotCycles[current][thisL];
            }
        }
        
        // fill up the couplings & get energy        
        deltaEtot = 0;
        Etot = 0;
        Couplings[0] = gB;                
        for (int thisL = 1; thisL < Lmax; thisL++) {
            Couplings[thisL] = Couplings[thisL-1]*r/thisL;
            Etot -= Couplings[thisL]*TotCycles[current][thisL];
        }
        
        if (EMETHOD == METHOD_ONEONE) {
            variance[current] = CalculateVariance(current);
            variance[proposed] = variance[current];        
        }
        
        // for the internal machinery of the MonteCarlo
        rgen = new Random();
        move = new MoveDef();

        
        return;
    }
    
    
    public double getEtot() {
        return Etot;
    }        

    public double getVariance() {
        return variance[current];
    }
    
    public double getbeta() {
        return beta;
    }
    
    public void setbeta(double newbeta) {
        beta = newbeta;
        return;
    }

    public double getmu() {
        return mu;        
    }
    
    public void setmu(double newmu) {
        mu = newmu;
        return;
    }
    
    public void SaveGraph(File filename) {
        G.SaveGraph(filename);
        return;
    }
    
    public void PrintTotCycles() {
        for (int thisL = 0; thisL < Lmax; thisL++){
            System.out.println("Length "+thisL+": "+TotCycles[current][thisL]);
        }
    }

    GMCGraph getCurrentGraph() {
        return G;
    }
    
    public double getCoupling(int L) {
        return Couplings[L];
    }
    
    private MoveDef ProposeMove(int movetype) {        
        boolean retry = true;
        boolean retry2 = true;
        boolean again = true;
        
        MoveDef newmove = new MoveDef();
        int index;
        int intermediate;
        
        if (movetype != 1 && movetype != 2)
            return null;
        
        while (again) {
        
            index = 0;
            intermediate = 0;
            newmove.nodes[0] = rgen.nextInt(N);
            index = rgen.nextInt(v0);
            newmove.nodes[1] = G.neighbor(newmove.nodes[0], index);        

            if (movetype == 1) {
                // move type is 1
                retry = true;
                while (retry) {
                    index = rgen.nextInt(v0);
                    newmove.nodes[2] = G.neighbor(newmove.nodes[1], index);            
                    if (newmove.nodes[2]!=newmove.nodes[0])                  
                        retry = false;
                }

                retry = true;
                while (retry) {
                    index = rgen.nextInt(v0);
                    newmove.nodes[3] = G.neighbor(newmove.nodes[2], index);
                    if (newmove.nodes[3]!=newmove.nodes[1] && newmove.nodes[3]!=newmove.nodes[0])                
                        retry = false;
                }

            } else {
                // move type is 2
                retry = true;
                while (retry) {
                    index = rgen.nextInt(v0);
                    intermediate = G.neighbor(newmove.nodes[1],index);
                    if (intermediate != newmove.nodes[0])
                        retry = false;
                }

                retry2 = true;
                while (retry2) {
                    retry = true;
                    while (retry) {
                        index = rgen.nextInt(v0);
                        newmove.nodes[2] = G.neighbor(intermediate, index);
                        if (newmove.nodes[2]!=newmove.nodes[1] && newmove.nodes[2]!=newmove.nodes[0])                
                            retry = false;
                    }

                    retry = true;
                    // check if the last vertex can be found
                    if (v0 == 3 && G.isneighbor(newmove.nodes[2], newmove.nodes[1]) && G.isneighbor(newmove.nodes[2],newmove.nodes[0])) {
                        retry = false;
                        retry2 = true;
                    }                        
                    while (retry) {
                        index = rgen.nextInt(v0);
                        newmove.nodes[3] = G.neighbor(newmove.nodes[2], index);
                        if (newmove.nodes[3]!=intermediate && newmove.nodes[3]!=newmove.nodes[1] && newmove.nodes[3]!=newmove.nodes[0])                
                            retry = false;
                        retry2 = false;
                    }
                }
            }

            // check if it's allowed
            if (G.isneighbor(newmove.nodes[0], newmove.nodes[2])||G.isneighbor(newmove.nodes[1], newmove.nodes[3]) ) {
                // System.out.println("Trying move: " + move.nodes[0] + " " + move.nodes[1] + " " + move.nodes[2] + " "+move.nodes[3]);           
                again = true;
            } else {
                again = false;
            }            
        }
        
        return newmove;
    }
        
    public void ProposePrintMove() {
        move = ProposeMove(1);
        System.out.println("The move: " + move.nodes[0] + " " + move.nodes[1] + " " + move.nodes[2] + " "+move.nodes[3]);
    }
    
    public void ProposePrintMove2() {
        move = ProposeMove(2);
        System.out.println("The move: " + move.nodes[0] + " " + move.nodes[1] + " " + move.nodes[2] + " "+move.nodes[3]);        
    }
    
    public boolean DoMove(int movetype) {
        if (movetype == 1){
            move = ProposeMove(1);
        } else if (movetype == 2) {
            move = ProposeMove(2);
        } else {
            move = ProposeMove(1);
            return false;
        }
        return DoMove(move);        
    }
    
    
    // calculates the energy variance in either the current or proposed graphs
    private double CalculateVariance(int whichgraph) {                           
        double TotE2 = 0;
        double thisE = 0;
        double myEtot = 0;
        for (int thisnode = 0; thisnode < N; thisnode++) {            
            thisE = 0;
            for (int thisL = 1; thisL < Lmax; thisL++) {
                thisE -= Couplings[thisL]*Cycles[whichgraph][thisnode][thisL];
            }                
            TotE2 += Math.pow(thisE, 2);
            myEtot += thisE;
        }        
        return ((TotE2/N) - Math.pow(myEtot/N, 2));
    }
    
    private boolean DoMove(MoveDef thismove) {
        boolean accept;        
        
        move = thismove;
        //System.out.println("Trying move: " + move.nodes[0] + " " + move.nodes[1] + " " + move.nodes[2] + " "+move.nodes[3]);           
        
        if (move.nodes[0] == -1 || move.nodes[1] == -1 || move.nodes[2]==-1 || move.nodes[3] == -1) {
                System.out.println("Proposed move is broken");                
                return false;            
        }                
        /*
        if (G.isneighbor(move.nodes[0], move.nodes[2])||G.isneighbor(move.nodes[1], move.nodes[3]) ) {
            // System.out.println("Trying move: " + move.nodes[0] + " " + move.nodes[1] + " " + move.nodes[2] + " "+move.nodes[3]);           
            System.out.println("Cannot execute this move... reject.");
            return false;   
        } 
        */                
        G.ExchangeMove(move.nodes[0], move.nodes[1], move.nodes[2], move.nodes[3]);                
    
        for (int thisL = 0; thisL < Lmax; thisL++) {            
            deltaTotCycles[thisL] = 0;
            TotCycles[proposed][thisL]=0;
        }                              
        
        if (EMETHOD == METHOD_ALL) {
            G.CountTotPaths();
            for (int thisL = 0; thisL < Lmax; thisL++) {            
                TotCycles[proposed][thisL]=G.getCycles(thisL);
                deltaTotCycles[thisL] = (G.getCycles(thisL) - TotCycles[current][thisL]);                
            }            
        } else if (EMETHOD == METHOD_ONEONE) {                                                      
            // instead of counting total paths, just count the 
            // cycles at the vertices nearby to the exchange move
            G.UpdateAllDistances();
            for (int thisnode = 0; thisnode < N; thisnode++) {
                if (G.getDistance(thisnode, move.nodes[0])<= Lmax/2 || 
                    G.getDistance(thisnode,move.nodes[1])<= Lmax/2 ||
                    G.getDistance(thisnode,move.nodes[2])<= Lmax/2 ||
                    G.getDistance(thisnode,move.nodes[3])<= Lmax/2) {                    
                    G.CountPaths(thisnode);
                    for (int thisL = 0; thisL < Lmax; thisL++) {
                        Cycles[proposed][thisnode][thisL] =G.getCycles(thisL);                        
                        deltaTotCycles[thisL] += Cycles[proposed][thisnode][thisL]-Cycles[current][thisnode][thisL];                                                
                    }                                            
                } else {
                    for (int thisL = 0; thisL < Lmax; thisL++) {
                        Cycles[proposed][thisnode][thisL] = Cycles[current][thisnode][thisL];                     
                    }
                }
                
            }
            for (int thisL = 0; thisL < Lmax; thisL++) {                        
                TotCycles[proposed][thisL]=TotCycles[current][thisL]+deltaTotCycles[thisL];
            }            
        } else if (EMETHOD == METHOD_ONENEIGHBORHOOD) {
            G.UpdateAllDistances();
            G.CountPaths(0);
            for (int thisL = 0; thisL < Lmax; thisL++) {
                Cycles[proposed][0][thisL] =G.getCycles(thisL);                        
                deltaTotCycles[thisL] = Cycles[proposed][0][thisL]-Cycles[current][0][thisL];                                                
                TotCycles[proposed][thisL]=TotCycles[current][thisL]+deltaTotCycles[thisL];
            }            
        }       
        
        // get total change in Energy
        deltaEtot = 0;
        for (int thisL = 2; thisL < Lmax; thisL++) {
            // here have -= because more cycles means lower energy
            deltaEtot -= deltaTotCycles[thisL]*Couplings[thisL];
        }
        
        // if necessary for mu calculation, calculate the variance
        if (EMETHOD == METHOD_ONEONE) {
            variance[proposed] = CalculateVariance(proposed);
        }
        
        // decide whether to accept or not.
        accept = false;
        double criterion = beta*deltaEtot+mu*(variance[proposed]-variance[current]);
        // System.out.println("deltacriterion: "+criterion);        
        if (criterion < 0) {
            // System.out.println("Move probability is 1. hurrah!");
            accept = true;
        } else {
            // need to the probabilistic things
            double prob = Math.exp(-criterion);
            //System.out.print("Move probability is "+prob+" ... ");
            if (rgen.nextDouble() < prob) {
                //System.out.println("accepted");    
                accept = true;
            } else {
                //System.out.println("rejected");
                accept = false;
            }                        
        }

        // process according to acceptance
        if (accept) {
            // keep the move, but change the cycle array
            current = (current+1)%2;
            proposed = (proposed+1)%2;
            Etot += deltaEtot;                        
        } else {
            // undo the move
            G.ExchangeMove(move.nodes[0], move.nodes[2], move.nodes[1], move.nodes[3]);    
        }
                        
        return accept;
    }
    
    public int Sweep(int movetype) {
        int i = 0;
        int acceptedmoves = 0;
                         
        if (movetype == MOVE_SINGLE) {
            for (i = 0; i < N; i++) {            
                if (DoMove(1))
                    acceptedmoves++;            
            }
        } else if (movetype == MOVE_DOUBLE) {
            for (i = 0; i < N; i++) {            
                if (DoMove(2))
                    acceptedmoves++;            
            }
        } else if (movetype == MOVE_SINGLE_DOUBLE) {
            for (i = 0; i< N; i++) {
                if (DoMove(rgen.nextInt(2)+1))
                    acceptedmoves++;
            }
        } else 
            return -1;
        
        return acceptedmoves;
    }

    
    
    // This routine is going to assume that the Distances array is up to date
    public GraphCycleEnergyStats getCurrentStats() {
        GraphCycleEnergyStats answer = new GraphCycleEnergyStats(Lmax);
        int thisL;
        int thisnode;
        int min=0, max=0;
        int thiscycle = 0;
        int C2 = 0;
        
        double minE = 0, maxE = 0;
        double thisE = 0;
        double TotE2 = 0;
        
        answer.beta = beta;
        answer.mu = mu;
        
        // write total cycles
        for (thisL =0; thisL < Lmax; thisL++) {
            answer.TotCycles[thisL] = TotCycles[current][thisL];
        }
        
        // compute cycles at each node and length
        if (EMETHOD == METHOD_ALL) {        
            for (thisnode=0; thisnode < N; thisnode++) {            
                G.CountPaths(thisnode);
                for (thisL = 0; thisL < Lmax; thisL++) {
                    Cycles[current][thisnode][thisL] =G.getCycles(thisL);                
                }                        
            }
            // find Energies, min, max  
            for (thisnode = 0; thisnode < N; thisnode++) {            
                thisE = 0;
                for (thisL = 1; thisL < Lmax; thisL++) {
                    thisE -= Couplings[thisL]*Cycles[current][thisnode][thisL];
                }
                if (thisnode == 0) {
                    minE = thisE;
                    maxE = thisE;
                }
                if (thisE < minE)
                    minE= thisE;
                if (thisE > maxE)
                    maxE = thisE;            
            }
            answer.maxE = maxE;
            answer.minE = minE;
            
            answer.avgE = Etot/N;                                
            answer.VarE = CalculateVariance(current);
        } else if (EMETHOD == METHOD_ONEONE) {
            answer.avgE = Etot/N;
            answer.VarE = variance[current];
            // find Energies, min, max              
            for (thisnode = 0; thisnode < N; thisnode++) {            
                thisE = 0;
                for (thisL = 1; thisL < Lmax; thisL++) {
                    thisE -= Couplings[thisL]*Cycles[current][thisnode][thisL];
                }
                if (thisnode == 0) {
                    minE = thisE;
                    maxE = thisE;
                }
                if (thisE < minE)
                    minE= thisE;
                if (thisE > maxE)
                    maxE = thisE;                            
            }
            answer.maxE = maxE;
            answer.minE = minE;
        } else if (EMETHOD == METHOD_ONENEIGHBORHOOD) {
            answer.avgE = Etot/N;
            answer.VarE = 0;
            answer.maxE = answer.avgE;
            answer.minE = answer.avgE;
        }
                
        // search through cycles at each node and find min, max, stdev
        if (EMETHOD != METHOD_ONENEIGHBORHOOD) { 
            for (thisL = 0; thisL < Lmax; thisL++) {                      
                C2 = 0;
                for (thisnode = 0; thisnode < N; thisnode++) {
                   thiscycle = Cycles[current][thisnode][thisL];
                   C2 += thiscycle*thiscycle;
                   if (thisnode ==0) { 
                       min = thiscycle;
                       max = thiscycle;
                   }
                   if (thiscycle < min) 
                       min = thiscycle;
               
                   if (thiscycle > max)
                       max = thiscycle;               
               } 
               answer.MaxCycles[thisL] = max;
               answer.MinCycles[thisL] = min;           
               answer.VarCycles[thisL] =  ((double)C2/N) - Math.pow((double)TotCycles[current][thisL]/N,2);
            }
        } else {
            for (thisL = 0; thisL < Lmax; thisL++) {                                       
               answer.MaxCycles[thisL] = Cycles[current][0][thisL];
               answer.MinCycles[thisL] = Cycles[current][0][thisL];           
               answer.VarCycles[thisL] = 0;
            }
        }                               
        return answer;
    }
    
}
class MoveDef {
    public int[] nodes;
    
    MoveDef() {
        nodes = new int[4];
        nodes[0] = nodes[1] = nodes[2]=nodes[3]=-1;
    }    
}

class GraphCycleEnergyStats {
    public int[] TotCycles;    
    public int[] MinCycles;
    public int[] MaxCycles;
    public double[] VarCycles;
    public double avgE;
    public double minE;
    public double maxE;
    public double VarE;
    public double beta;
    public double mu;
    
    GraphCycleEnergyStats(int L) {
        TotCycles = new int[L];
        MinCycles = new int[L];
        MaxCycles = new int[L];
        VarCycles = new double[L];        
    }        
}

/*
 * Things to do:
 * 
 * 
 * 
 * 
 */ 

==> src/Graphity/NewSim.java <==



/*
 * NewSim.java
 * Tomasz Konopka, 2008
 * 
 */ 



package Graphity;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileOutputStream;
import java.io.FileReader;
import java.io.PrintStream;
import java.util.StringTokenizer;
import javax.swing.JFileChooser;
import javax.swing.JFrame;
import javax.swing.JOptionPane;
import javax.swing.UIManager;
import javax.swing.UnsupportedLookAndFeelException;
import javax.swing.event.TableModelEvent;
import javax.swing.event.TableModelListener;
import javax.swing.table.DefaultTableModel;
import javax.swing.table.TableModel;

/**
 *
 * @author  tkonopka
 */
public class NewSim extends javax.swing.JFrame implements TableModelListener {
    File selecteddir = null;
    File selectedDOS = null;
    File selectedgraph = null;
    DefaultTableModel mydostablemodel = new DefaultTableModel();    
    DefaultTableModel mytemptablemodel = new DefaultTableModel();
    
    /** Creates new form NewSim */
    public NewSim() {
        try {
	    // Set System L&F
            UIManager.setLookAndFeel(UIManager.getSystemLookAndFeelClassName());
        } catch (UnsupportedLookAndFeelException e) {
            // handle exception
        } catch (ClassNotFoundException e) {
            // handle exception
        } catch (InstantiationException e) {
            // handle exception
        } catch (IllegalAccessException e) {
            // handle exception
        }
                
        initComponents();
        FolderLabel.setText("");
        SaveGraphSpinner.setEnabled(false);
        SaveDOSSpinner.setEnabled(false);
        UpdateDOSSpinner.setEnabled(false);

        DOSfileLabel.setText("");
        gFileLabel.setText("");
        
        // need to change some options, adding radio buttons to groups
        buttonGroup1.add(gfromfileRadio);
        buttonGroup1.add(grandomRadio);
        gfromfileRadio.setSelected(false);
        grandomRadio.setSelected(true);        
        
        buttonGroup2.add(LoadDOSRadio);
        buttonGroup2.add(CreateDOSRadio);
        LoadDOSRadio.setSelected(false);
        CreateDOSRadio.setSelected(true);       
        
        MakeDOSTable();
        MakeTemperatureTable();
        NumTSpinner.setEnabled(false);        
    }
    
    private void MakeTemperatureTable() {
        TemperatureTable.setModel(mytemptablemodel);               
        
        mytemptablemodel.addColumn("No.");
        mytemptablemodel.addColumn("Beta (1/T)");
        mytemptablemodel.addColumn("Mu");
        
        mytemptablemodel.addRow(new Object[]{new Integer(0),new Double(0),new Double(0)});        
                
        return;
    }
    
    private void MakeDOSTable() {
        DOSTable.setModel(mydostablemodel);               
        
        mydostablemodel.addColumn("Bin");
        mydostablemodel.addColumn("Lower Bound");
        mydostablemodel.addColumn("Upper Bound");
        mydostablemodel.addColumn("Entropy");                              
        
        return;
    }
    
    /** This method is called from within the constructor to
     * initialize the form.
     * WARNING: Do NOT modify this code. The content of this method is
     * always regenerated by the Form Editor.
     */
    // <editor-fold defaultstate="collapsed" desc="Generated Code">//GEN-BEGIN:initComponents
    private void initComponents() {

        LogPanel = new javax.swing.JPanel();
        buttonGroup1 = new javax.swing.ButtonGroup();
        buttonGroup2 = new javax.swing.ButtonGroup();
        EntropicPanel = new javax.swing.JPanel();
        jScrollPane2 = new javax.swing.JScrollPane();
        DOSTable = new javax.swing.JTable();
        jLabel1 = new javax.swing.JLabel();
        UpdateDOSCheck = new javax.swing.JCheckBox();
        UpdateDOSSpinner = new javax.swing.JSpinner();
        jLabel8 = new javax.swing.JLabel();
        LoadDOSButton = new javax.swing.JButton();
        jLabel9 = new javax.swing.JLabel();
        NumberBinsSpinner = new javax.swing.JSpinner();
        DOSfileLabel = new javax.swing.JLabel();
        LoadDOSRadio = new javax.swing.JRadioButton();
        CreateDOSRadio = new javax.swing.JRadioButton();
        SaveDOSCheck = new javax.swing.JCheckBox();
        SaveDOSSpinner = new javax.swing.JSpinner();
        jLabel12 = new javax.swing.JLabel();
        jPanel1 = new javax.swing.JPanel();
        jLabel6 = new javax.swing.JLabel();
        jLabel2 = new javax.swing.JLabel();
        jLabel7 = new javax.swing.JLabel();
        jLabel3 = new javax.swing.JLabel();
        jLabel4 = new javax.swing.JLabel();
        jLabel5 = new javax.swing.JLabel();
        AlgoComboBox = new javax.swing.JComboBox();
        jScrollPane1 = new javax.swing.JScrollPane();
        SimulNameText = new javax.swing.JTextPane();
        jScrollPane6 = new javax.swing.JScrollPane();
        NText = new javax.swing.JTextPane();
        jScrollPane7 = new javax.swing.JScrollPane();
        DegreeText = new javax.swing.JTextPane();
        jScrollPane8 = new javax.swing.JScrollPane();
        rText = new javax.swing.JTextPane();
        jScrollPane5 = new javax.swing.JScrollPane();
        LmaxText = new javax.swing.JTextPane();
        jLabel13 = new javax.swing.JLabel();
        jSeparator1 = new javax.swing.JSeparator();
        ChooseFolderButton = new javax.swing.JButton();
        FolderLabel = new javax.swing.JLabel();
        jLabel16 = new javax.swing.JLabel();
        jScrollPane9 = new javax.swing.JScrollPane();
        gBText = new javax.swing.JTextPane();
        jSeparator2 = new javax.swing.JSeparator();
        SaveGraphCheck = new javax.swing.JCheckBox();
        SaveGraphSpinner = new javax.swing.JSpinner();
        jLabel11 = new javax.swing.JLabel();
        jLabel10 = new javax.swing.JLabel();
        RunSweepSpinner = new javax.swing.JSpinner();
        jLabel14 = new javax.swing.JLabel();
        CreateButton = new javax.swing.JButton();
        jButton2 = new javax.swing.JButton();
        StartingGraphPanel = new javax.swing.JPanel();
        gfromfileRadio = new javax.swing.JRadioButton();
        grandomRadio = new javax.swing.JRadioButton();
        gFileButton = new javax.swing.JButton();
        gFileLabel = new javax.swing.JLabel();
        TemperaturePanel = new javax.swing.JPanel();
        jScrollPane3 = new javax.swing.JScrollPane();
        TemperatureTable = new javax.swing.JTable();
        jLabel15 = new javax.swing.JLabel();
        NumTSpinner = new javax.swing.JSpinner();
        jLabel17 = new javax.swing.JLabel();
        SwitchTSpinner = new javax.swing.JSpinner();
        jLabel18 = new javax.swing.JLabel();
        jLabel19 = new javax.swing.JLabel();

        javax.swing.GroupLayout LogPanelLayout = new javax.swing.GroupLayout(LogPanel);
        LogPanel.setLayout(LogPanelLayout);
        LogPanelLayout.setHorizontalGroup(
            LogPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 620, Short.MAX_VALUE)
        );
        LogPanelLayout.setVerticalGroup(
            LogPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGap(0, 461, Short.MAX_VALUE)
        );

        DOSTable.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {"0", new Integer(-5000), null, null},
                {"1", new Integer(-4000), null, null},
                {"2", new Integer(-3000), null, null},
                {"3", new Integer(-2000), null, null},
                {"4", new Integer(-1000), null, null},
                {"5", new Integer(0), null, null},
                {"6", new Integer(1000), null, null},
                {"7", new Integer(2000), null, null},
                {"8", new Integer(3000), null, null},
                {"9", new Integer(4000), null, null},
                {"10", new Integer(5000), null, null}
            },
            new String [] {
                "Bin", "Lower Bound", "Upper Bound", "Entropy"
            }
        ) {
            Class[] types = new Class [] {
                java.lang.Object.class, java.lang.Integer.class, java.lang.Integer.class, java.lang.Double.class
            };
            boolean[] canEdit = new boolean [] {
                false, true, false, true
            };

            public Class getColumnClass(int columnIndex) {
                return types [columnIndex];
            }

            public boolean isCellEditable(int rowIndex, int columnIndex) {
                return canEdit [columnIndex];
            }
        });
        DOSTable.getTableHeader().setReorderingAllowed(false);
        DOSTable.addKeyListener(new java.awt.event.KeyAdapter() {
            public void keyPressed(java.awt.event.KeyEvent evt) {
                DOSTableKeyPressed(evt);
            }
            public void keyTyped(java.awt.event.KeyEvent evt) {
                DOSTableKeyTyped(evt);
            }
        });
        jScrollPane2.setViewportView(DOSTable);

        jLabel1.setText("Number of bins: ");

        UpdateDOSCheck.setText("Update every ");
        UpdateDOSCheck.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                UpdateDOSCheckActionPerformed(evt);
            }
        });

        UpdateDOSSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(1), Integer.valueOf(1), null, Integer.valueOf(1)));

        jLabel8.setText("sweeps");

        LoadDOSButton.setText("...");
        LoadDOSButton.setEnabled(false);
        LoadDOSButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                LoadDOSButtonActionPerformed(evt);
            }
        });

        jLabel9.setText("Density of States:");

        NumberBinsSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(0), Integer.valueOf(0), null, Integer.valueOf(1)));
        NumberBinsSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                NumberBinsSpinnerStateChanged(evt);
            }
        });
        NumberBinsSpinner.addPropertyChangeListener(new java.beans.PropertyChangeListener() {
            public void propertyChange(java.beans.PropertyChangeEvent evt) {
                NumberBinsSpinnerPropertyChange(evt);
            }
        });
        NumberBinsSpinner.addKeyListener(new java.awt.event.KeyAdapter() {
            public void keyPressed(java.awt.event.KeyEvent evt) {
                NumberBinsSpinnerKeyPressed(evt);
            }
        });

        DOSfileLabel.setText("jLabel10");

        LoadDOSRadio.setText("Load from file:");
        LoadDOSRadio.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                LoadDOSRadioActionPerformed(evt);
            }
        });

        CreateDOSRadio.setSelected(true);
        CreateDOSRadio.setText("Create from table:");
        CreateDOSRadio.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                CreateDOSRadioActionPerformed(evt);
            }
        });

        SaveDOSCheck.setText("Save D.o.S. every");
        SaveDOSCheck.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SaveDOSCheckActionPerformed(evt);
            }
        });

        SaveDOSSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(1), Integer.valueOf(1), null, Integer.valueOf(1)));

        jLabel12.setText("sweeps");

        javax.swing.GroupLayout EntropicPanelLayout = new javax.swing.GroupLayout(EntropicPanel);
        EntropicPanel.setLayout(EntropicPanelLayout);
        EntropicPanelLayout.setHorizontalGroup(
            EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(EntropicPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(EntropicPanelLayout.createSequentialGroup()
                        .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                            .addComponent(jScrollPane2, javax.swing.GroupLayout.DEFAULT_SIZE, 355, Short.MAX_VALUE)
                            .addGroup(EntropicPanelLayout.createSequentialGroup()
                                .addGap(21, 21, 21)
                                .addComponent(jLabel9))
                            .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                                .addGroup(EntropicPanelLayout.createSequentialGroup()
                                    .addComponent(UpdateDOSCheck)
                                    .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                    .addComponent(UpdateDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 59, javax.swing.GroupLayout.PREFERRED_SIZE)
                                    .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                    .addComponent(jLabel8))
                                .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING, false)
                                    .addGroup(EntropicPanelLayout.createSequentialGroup()
                                        .addComponent(CreateDOSRadio)
                                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                                        .addComponent(jLabel1)
                                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                        .addComponent(NumberBinsSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 60, javax.swing.GroupLayout.PREFERRED_SIZE))
                                    .addGroup(EntropicPanelLayout.createSequentialGroup()
                                        .addComponent(LoadDOSRadio)
                                        .addGap(18, 18, 18)
                                        .addComponent(DOSfileLabel, javax.swing.GroupLayout.PREFERRED_SIZE, 167, javax.swing.GroupLayout.PREFERRED_SIZE)
                                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                        .addComponent(LoadDOSButton, javax.swing.GroupLayout.PREFERRED_SIZE, 35, javax.swing.GroupLayout.PREFERRED_SIZE)))))
                        .addContainerGap())
                    .addGroup(EntropicPanelLayout.createSequentialGroup()
                        .addComponent(SaveDOSCheck, javax.swing.GroupLayout.DEFAULT_SIZE, 127, Short.MAX_VALUE)
                        .addGap(6, 6, 6)
                        .addComponent(SaveDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(jLabel12)
                        .addGap(139, 139, 139))))
        );
        EntropicPanelLayout.setVerticalGroup(
            EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(javax.swing.GroupLayout.Alignment.TRAILING, EntropicPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(DOSfileLabel)
                    .addComponent(LoadDOSButton)
                    .addComponent(LoadDOSRadio))
                .addGap(18, 18, 18)
                .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(CreateDOSRadio)
                    .addComponent(NumberBinsSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel1))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jLabel9)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jScrollPane2, javax.swing.GroupLayout.PREFERRED_SIZE, 155, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addGap(10, 10, 10)
                .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel12)
                    .addComponent(SaveDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(SaveDOSCheck))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(EntropicPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(UpdateDOSCheck)
                    .addComponent(UpdateDOSSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel8))
                .addContainerGap())
        );

        setDefaultCloseOperation(javax.swing.WindowConstants.DISPOSE_ON_CLOSE);
        setTitle("New Simulation");
        setResizable(false);

        jPanel1.setBorder(javax.swing.BorderFactory.createTitledBorder("General"));

        jLabel6.setText("Simulation Name:");

        jLabel2.setText("Vertices:");

        jLabel7.setText("Algorithm:");

        jLabel3.setText("Degree:");

        jLabel4.setText("Parameter r:");

        jLabel5.setText("Max. Cycle Length:");

        AlgoComboBox.setModel(new javax.swing.DefaultComboBoxModel(new String[] { "Metropolis", "Metropolis_OneNeighborhood", "SimulatedTempering" }));
        AlgoComboBox.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                AlgoComboBoxActionPerformed(evt);
            }
        });

        SimulNameText.setBorder(null);
        jScrollPane1.setViewportView(SimulNameText);

        NText.setBorder(null);
        jScrollPane6.setViewportView(NText);

        DegreeText.setBorder(null);
        DegreeText.setText("3");
        jScrollPane7.setViewportView(DegreeText);

        rText.setBorder(null);
        jScrollPane8.setViewportView(rText);

        LmaxText.setBorder(null);
        jScrollPane5.setViewportView(LmaxText);

        jLabel13.setText("Simulation Folder:");

        ChooseFolderButton.setText("ChooseFolder");
        ChooseFolderButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                ChooseFolderButtonActionPerformed(evt);
            }
        });

        FolderLabel.setText("folder");
        FolderLabel.setAutoscrolls(true);
        FolderLabel.setHorizontalTextPosition(javax.swing.SwingConstants.RIGHT);

        jLabel16.setText("Parameter gB:");

        gBText.setBorder(null);
        gBText.setText("1");
        jScrollPane9.setViewportView(gBText);

        SaveGraphCheck.setText("Save graph every");
        SaveGraphCheck.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                SaveGraphCheckActionPerformed(evt);
            }
        });

        SaveGraphSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(5), Integer.valueOf(1), null, Integer.valueOf(1)));
        SaveGraphSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(SaveGraphSpinner, ""));
        SaveGraphSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                SaveGraphSpinnerStateChanged(evt);
            }
        });

        jLabel11.setText("sweeps");

        jLabel10.setText("Run for ");

        RunSweepSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(1000), Integer.valueOf(1), null, Integer.valueOf(1)));

        jLabel14.setText("sweeps");

        javax.swing.GroupLayout jPanel1Layout = new javax.swing.GroupLayout(jPanel1);
        jPanel1.setLayout(jPanel1Layout);
        jPanel1Layout.setHorizontalGroup(
            jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(jPanel1Layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                            .addGroup(jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel7, javax.swing.GroupLayout.PREFERRED_SIZE, 103, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(AlgoComboBox, 0, 162, Short.MAX_VALUE))
                            .addGroup(jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel2, javax.swing.GroupLayout.PREFERRED_SIZE, 79, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(jScrollPane6, javax.swing.GroupLayout.PREFERRED_SIZE, 77, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED, 85, javax.swing.GroupLayout.PREFERRED_SIZE))
                            .addGroup(jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel3, javax.swing.GroupLayout.DEFAULT_SIZE, 106, Short.MAX_VALUE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(jScrollPane7, javax.swing.GroupLayout.DEFAULT_SIZE, 77, Short.MAX_VALUE)
                                .addGap(85, 85, 85))
                            .addGroup(jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel4, javax.swing.GroupLayout.PREFERRED_SIZE, 103, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(jScrollPane8, javax.swing.GroupLayout.DEFAULT_SIZE, 77, Short.MAX_VALUE)
                                .addGap(85, 85, 85))
                            .addGroup(jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel5)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING, false)
                                    .addComponent(jScrollPane9, javax.swing.GroupLayout.Alignment.LEADING)
                                    .addComponent(jScrollPane5, javax.swing.GroupLayout.Alignment.LEADING))
                                .addGap(85, 85, 85)))
                        .addGap(293, 293, 293))
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING, false)
                            .addGroup(javax.swing.GroupLayout.Alignment.LEADING, jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel13, javax.swing.GroupLayout.PREFERRED_SIZE, 103, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(FolderLabel, javax.swing.GroupLayout.PREFERRED_SIZE, 113, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE)
                                .addComponent(ChooseFolderButton, javax.swing.GroupLayout.PREFERRED_SIZE, 46, javax.swing.GroupLayout.PREFERRED_SIZE))
                            .addComponent(jSeparator1, javax.swing.GroupLayout.Alignment.LEADING)
                            .addGroup(javax.swing.GroupLayout.Alignment.LEADING, jPanel1Layout.createSequentialGroup()
                                .addComponent(jLabel6, javax.swing.GroupLayout.PREFERRED_SIZE, 103, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(jScrollPane1, javax.swing.GroupLayout.PREFERRED_SIZE, 162, javax.swing.GroupLayout.PREFERRED_SIZE)))
                        .addContainerGap())
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(jLabel16)
                        .addContainerGap(209, Short.MAX_VALUE))
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(jSeparator2, javax.swing.GroupLayout.DEFAULT_SIZE, 272, Short.MAX_VALUE)
                        .addGap(293, 293, 293))
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(SaveGraphCheck, javax.swing.GroupLayout.PREFERRED_SIZE, 123, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(SaveGraphSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addGap(8, 8, 8)
                        .addComponent(jLabel11)
                        .addContainerGap(56, Short.MAX_VALUE))
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addComponent(jLabel10)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(RunSweepSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addGap(9, 9, 9)
                        .addComponent(jLabel14)
                        .addContainerGap(137, Short.MAX_VALUE))))
        );

        jPanel1Layout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {jLabel2, jLabel3, jLabel4, jLabel5, jLabel6, jLabel7});

        jPanel1Layout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {jScrollPane5, jScrollPane6, jScrollPane7, jScrollPane8});

        jPanel1Layout.setVerticalGroup(
            jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(jPanel1Layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jLabel6)
                    .addComponent(jScrollPane1, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel13)
                    .addComponent(ChooseFolderButton)
                    .addComponent(FolderLabel))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jSeparator1, javax.swing.GroupLayout.PREFERRED_SIZE, 10, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel7)
                    .addComponent(AlgoComboBox, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jScrollPane6, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel2))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jScrollPane7, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel3))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jScrollPane8, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel4))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jScrollPane5, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel5))
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addGap(9, 9, 9)
                        .addComponent(jLabel16))
                    .addGroup(jPanel1Layout.createSequentialGroup()
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(jScrollPane9, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jSeparator2, javax.swing.GroupLayout.PREFERRED_SIZE, 10, javax.swing.GroupLayout.PREFERRED_SIZE)
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel11)
                    .addComponent(SaveGraphSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(SaveGraphCheck))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addGroup(jPanel1Layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel10)
                    .addComponent(jLabel14)
                    .addComponent(RunSweepSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addContainerGap(javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );

        jPanel1Layout.linkSize(javax.swing.SwingConstants.VERTICAL, new java.awt.Component[] {jScrollPane5, jScrollPane9});

        CreateButton.setText("Create");
        CreateButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                CreateButtonActionPerformed(evt);
            }
        });

        jButton2.setText("Cancel");
        jButton2.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                jButton2ActionPerformed(evt);
            }
        });

        StartingGraphPanel.setBorder(javax.swing.BorderFactory.createTitledBorder("Starting Graph"));

        gfromfileRadio.setText("Load from file:");
        gfromfileRadio.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                gfromfileRadioActionPerformed(evt);
            }
        });

        grandomRadio.setSelected(true);
        grandomRadio.setText("Random Graph");
        grandomRadio.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                grandomRadioActionPerformed(evt);
            }
        });

        gFileButton.setText("...");
        gFileButton.setEnabled(false);
        gFileButton.addActionListener(new java.awt.event.ActionListener() {
            public void actionPerformed(java.awt.event.ActionEvent evt) {
                gFileButtonActionPerformed(evt);
            }
        });

        gFileLabel.setText("jLabel10");

        javax.swing.GroupLayout StartingGraphPanelLayout = new javax.swing.GroupLayout(StartingGraphPanel);
        StartingGraphPanel.setLayout(StartingGraphPanelLayout);
        StartingGraphPanelLayout.setHorizontalGroup(
            StartingGraphPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(StartingGraphPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(StartingGraphPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(grandomRadio)
                    .addGroup(StartingGraphPanelLayout.createSequentialGroup()
                        .addComponent(gfromfileRadio)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                        .addComponent(gFileLabel, javax.swing.GroupLayout.PREFERRED_SIZE, 122, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(gFileButton)))
                .addContainerGap())
        );
        StartingGraphPanelLayout.setVerticalGroup(
            StartingGraphPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(StartingGraphPanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(StartingGraphPanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(gfromfileRadio)
                    .addComponent(gFileButton)
                    .addComponent(gFileLabel))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addComponent(grandomRadio)
                .addContainerGap(18, Short.MAX_VALUE))
        );

        TemperaturePanel.setBorder(javax.swing.BorderFactory.createTitledBorder("Temperature & Variance"));

        TemperatureTable.setModel(new javax.swing.table.DefaultTableModel(
            new Object [][] {
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null},
                {null, null, null, null}
            },
            new String [] {
                "Title 1", "Title 2", "Title 3", "Title 4"
            }
        ));
        jScrollPane3.setViewportView(TemperatureTable);

        jLabel15.setText("Number of Simulations:");

        NumTSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(1), Integer.valueOf(1), null, Integer.valueOf(1)));
        NumTSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                NumTSpinnerStateChanged(evt);
            }
        });

        jLabel17.setText("(only 2 work)");

        SwitchTSpinner.setModel(new javax.swing.SpinnerNumberModel(Integer.valueOf(5), Integer.valueOf(1), null, Integer.valueOf(1)));
        SwitchTSpinner.setEditor(new javax.swing.JSpinner.NumberEditor(SwitchTSpinner, ""));
        SwitchTSpinner.addChangeListener(new javax.swing.event.ChangeListener() {
            public void stateChanged(javax.swing.event.ChangeEvent evt) {
                SwitchTSpinnerStateChanged(evt);
            }
        });

        jLabel18.setText("sweeps");

        jLabel19.setText("Attempt switch:");

        javax.swing.GroupLayout TemperaturePanelLayout = new javax.swing.GroupLayout(TemperaturePanel);
        TemperaturePanel.setLayout(TemperaturePanelLayout);
        TemperaturePanelLayout.setHorizontalGroup(
            TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(TemperaturePanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                    .addComponent(jScrollPane3, javax.swing.GroupLayout.PREFERRED_SIZE, 335, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addGroup(TemperaturePanelLayout.createSequentialGroup()
                        .addGroup(TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                            .addComponent(jLabel15)
                            .addComponent(jLabel19))
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addGroup(TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
                            .addComponent(SwitchTSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                            .addGroup(TemperaturePanelLayout.createSequentialGroup()
                                .addComponent(NumTSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, 53, javax.swing.GroupLayout.PREFERRED_SIZE)
                                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                                .addComponent(jLabel17)
                                .addGap(251, 251, 251)
                                .addComponent(jLabel18)))))
                .addContainerGap(javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );
        TemperaturePanelLayout.setVerticalGroup(
            TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(TemperaturePanelLayout.createSequentialGroup()
                .addContainerGap()
                .addGroup(TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jLabel15)
                    .addComponent(NumTSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                    .addComponent(jLabel18)
                    .addComponent(jLabel17))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(TemperaturePanelLayout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING)
                    .addComponent(jLabel19)
                    .addComponent(SwitchTSpinner, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.UNRELATED)
                .addComponent(jScrollPane3, javax.swing.GroupLayout.DEFAULT_SIZE, 339, Short.MAX_VALUE)
                .addContainerGap())
        );

        javax.swing.GroupLayout layout = new javax.swing.GroupLayout(getContentPane());
        getContentPane().setLayout(layout);
        layout.setHorizontalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(layout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING)
                    .addGroup(layout.createSequentialGroup()
                        .addComponent(CreateButton)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(jButton2, javax.swing.GroupLayout.PREFERRED_SIZE, 80, javax.swing.GroupLayout.PREFERRED_SIZE))
                    .addGroup(layout.createSequentialGroup()
                        .addGroup(layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING, false)
                            .addComponent(jPanel1, 0, 300, Short.MAX_VALUE)
                            .addComponent(StartingGraphPanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(TemperaturePanel, javax.swing.GroupLayout.PREFERRED_SIZE, 361, javax.swing.GroupLayout.PREFERRED_SIZE)))
                .addContainerGap(javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
        );

        layout.linkSize(javax.swing.SwingConstants.HORIZONTAL, new java.awt.Component[] {CreateButton, jButton2});

        layout.setVerticalGroup(
            layout.createParallelGroup(javax.swing.GroupLayout.Alignment.LEADING)
            .addGroup(layout.createSequentialGroup()
                .addContainerGap()
                .addGroup(layout.createParallelGroup(javax.swing.GroupLayout.Alignment.TRAILING, false)
                    .addGroup(layout.createSequentialGroup()
                        .addComponent(jPanel1, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE)
                        .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                        .addComponent(StartingGraphPanel, javax.swing.GroupLayout.PREFERRED_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.PREFERRED_SIZE))
                    .addComponent(TemperaturePanel, javax.swing.GroupLayout.DEFAULT_SIZE, javax.swing.GroupLayout.DEFAULT_SIZE, Short.MAX_VALUE))
                .addPreferredGap(javax.swing.LayoutStyle.ComponentPlacement.RELATED)
                .addGroup(layout.createParallelGroup(javax.swing.GroupLayout.Alignment.BASELINE)
                    .addComponent(jButton2)
                    .addComponent(CreateButton))
                .addContainerGap())
        );

        pack();
    }// </editor-fold>//GEN-END:initComponents

    private void AlgoComboBoxActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_AlgoComboBoxActionPerformed
        if (AlgoComboBox.getModel().getSelectedItem().equals("Metropolis")) {
            NumTSpinner.getModel().setValue(new Integer(1));
            NumTSpinner.setEnabled(false);
            while (mytemptablemodel.getRowCount() >2)
                mytemptablemodel.removeRow(mytemptablemodel.getRowCount()-2);                        
        } else if (AlgoComboBox.getModel().getSelectedItem().equals("SimulatedTempering")) {      
            NumTSpinner.setEnabled(true);
        } else if (AlgoComboBox.getModel().getSelectedItem().equals("Metropolis_OneNeighborhood")) {
            NumTSpinner.setEnabled(false);
        } else {        
            // OptionsTabbedPanel.add("Density of States", EntropicPanel);
        }
        
}//GEN-LAST:event_AlgoComboBoxActionPerformed

    private void jButton2ActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_jButton2ActionPerformed
        // TODO add your handling code here:
        this.dispose();
    }//GEN-LAST:event_jButton2ActionPerformed

    private void UpdateDOSCheckActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_UpdateDOSCheckActionPerformed
        if (UpdateDOSCheck.isSelected()) {
            UpdateDOSSpinner.setEnabled(true);
        } else {
            UpdateDOSSpinner.setEnabled(false);            
        }
}//GEN-LAST:event_UpdateDOSCheckActionPerformed

    private void gfromfileRadioActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_gfromfileRadioActionPerformed
        if (gfromfileRadio.isSelected()== false) {
            gFileButton.setEnabled(false);            
        } else {
            gFileButton.setEnabled(true);
        }        
}//GEN-LAST:event_gfromfileRadioActionPerformed

    private void LoadDOSButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_LoadDOSButtonActionPerformed
        int returnVal;        
        final JFileChooser fc = new JFileChooser();        
        
        returnVal = fc.showOpenDialog(this);
        
        if (returnVal == JFileChooser.APPROVE_OPTION) {
            selectedDOS = fc.getSelectedFile();
            DOSfileLabel.setText(selectedDOS.getAbsolutePath());
            // System.out.print(selectedDOS);
        }
}//GEN-LAST:event_LoadDOSButtonActionPerformed

    private void DOSTableKeyPressed(java.awt.event.KeyEvent evt) {
        
    }
    
    private void DOSTableKeyTyped(java.awt.event.KeyEvent evt) {
        
    }
    
    private void SaveGraphCheckActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SaveGraphCheckActionPerformed
        if (SaveGraphCheck.isSelected()) {
            SaveGraphSpinner.setEnabled(true);
        } else {
            SaveGraphSpinner.setEnabled(false);            
        }
}//GEN-LAST:event_SaveGraphCheckActionPerformed

    private void ChooseFolderButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_ChooseFolderButtonActionPerformed
        int returnVal;        
        final JFileChooser fc = new JFileChooser();
        fc.setFileSelectionMode(JFileChooser.DIRECTORIES_ONLY);
        
        returnVal = fc.showOpenDialog(this);
        
        if (returnVal == JFileChooser.APPROVE_OPTION) {
            selecteddir = fc.getSelectedFile();
            FolderLabel.setText(selecteddir.getAbsolutePath());
            // System.out.print(selecteddir);
        } 
    }//GEN-LAST:event_ChooseFolderButtonActionPerformed

    private void SaveDOSCheckActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_SaveDOSCheckActionPerformed
        if (SaveDOSCheck.isSelected()) {
            SaveDOSSpinner.setEnabled(true);
        } else {
            SaveDOSSpinner.setEnabled(false);            
        }
}//GEN-LAST:event_SaveDOSCheckActionPerformed
    
    
    private void SaveGraphSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_SaveGraphSpinnerStateChanged
       
}//GEN-LAST:event_SaveGraphSpinnerStateChanged

    
    
    private void gFileButtonActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_gFileButtonActionPerformed
        int returnVal;        
        final JFileChooser fc = new JFileChooser();        
        
        returnVal = fc.showOpenDialog(this);
        
        if (returnVal == JFileChooser.APPROVE_OPTION) {
            selectedgraph = fc.getSelectedFile();
            gFileLabel.setText(selectedgraph.getAbsolutePath());            
        }
    }//GEN-LAST:event_gFileButtonActionPerformed

    private void grandomRadioActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_grandomRadioActionPerformed
        if (gfromfileRadio.isSelected() == false) {
            gFileButton.setEnabled(false);            
        } else {
            gFileButton.setEnabled(true);
        }
    }//GEN-LAST:event_grandomRadioActionPerformed

    private void NumberBinsSpinnerPropertyChange(java.beans.PropertyChangeEvent evt) {//GEN-FIRST:event_NumberBinsSpinnerPropertyChange

    }//GEN-LAST:event_NumberBinsSpinnerPropertyChange

    private void NumberBinsSpinnerStateChanged(javax.swing.event.ChangeEvent evt)  {
        // this stuff needs changing - only increments by one work, not the larger changes.
        
        int newbinno = (Integer)NumberBinsSpinner.getValue();
        int oldbinno = DOSTable.getRowCount();
        
               
        if (newbinno > oldbinno) {
            mydostablemodel.addRow(new Object[]{new Integer(newbinno-1),new Integer(0),new Integer(0),new Integer(0)});            
        } else if (newbinno < oldbinno) {
            mydostablemodel.removeRow(mydostablemodel.getRowCount()-1);
        }
        
    }
    
    private void NumberBinsSpinnerKeyPressed(java.awt.event.KeyEvent evt) {//GEN-FIRST:event_NumberBinsSpinnerKeyPressed
       // nothing here
    }//GEN-LAST:event_NumberBinsSpinnerKeyPressed

    private void LoadDOSRadioActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_LoadDOSRadioActionPerformed
        if (LoadDOSRadio.isSelected()) {
            LoadDOSButton.setEnabled(true);
            NumberBinsSpinner.setEnabled(false);
           DOSTable.setEnabled(false);
        } else {
            LoadDOSButton.setEnabled(false);
            NumberBinsSpinner.setEnabled(true);
            DOSTable.setEnabled(true);
        }
    }//GEN-LAST:event_LoadDOSRadioActionPerformed

    private void CreateDOSRadioActionPerformed(java.awt.event.ActionEvent evt) {//GEN-FIRST:event_CreateDOSRadioActionPerformed
        if (CreateDOSRadio.isSelected()) {
            LoadDOSButton.setEnabled(false);
            NumberBinsSpinner.setEnabled(true);
           DOSTable.setEnabled(true);
        } else {
            LoadDOSButton.setEnabled(true);
            NumberBinsSpinner.setEnabled(false);
            DOSTable.setEnabled(false);
        }
    }//GEN-LAST:event_CreateDOSRadioActionPerformed

    private void NumTSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_NumTSpinnerStateChanged
        // this stuff needs changing - only increments by one work, not the larger changes.
        
        int newbinno = (Integer)NumTSpinner.getValue();
        int oldbinno = TemperatureTable.getRowCount();
                
        while ((newbinno) > oldbinno) {
            mytemptablemodel.addRow(new Object[]{new Integer(oldbinno),new Double(0),new Double(0)});            
            oldbinno++;
        } 
        
        while ((newbinno) < oldbinno) {
            mytemptablemodel.removeRow(mytemptablemodel.getRowCount()-1);
            oldbinno--;
        }

        return;
    }//GEN-LAST:event_NumTSpinnerStateChanged

    private void SwitchTSpinnerStateChanged(javax.swing.event.ChangeEvent evt) {//GEN-FIRST:event_SwitchTSpinnerStateChanged
        // TODO add your handling code here:
}//GEN-LAST:event_SwitchTSpinnerStateChanged

   
    private void CreateSimulation() {
        String simulname = null;
        String filename = null;
        boolean success = true;
        FileOutputStream out1, out2; 
        PrintStream p1, p2; 

        BufferedReader in;        
        String thisline = null;
        String thistoken = null;        
        StringTokenizer st;
        
        int dosrowcount = 0;                                      
        
        // create the main configuration file
        simulname = selecteddir+ "\\" + SimulNameText.getText();        
        try {
            success = (new File(simulname)).mkdir();
            if (!success) {                                
                JFrame df = new JFrame("");
                JOptionPane.showMessageDialog(df, "Could not create directory.");
                df.toFront();
                return;                                        
            } 
        } catch (Exception e){//Catch exception if any
            System.err.println("Error: " + e.getMessage());
            success = false;
            return;
        } 
        
        if (!success)
            return;
        filename = simulname+ "\\" + SimulNameText.getText() + ".gmc";
        // now make all the right files
        try {   
            // Create a new file output stream            
            out1 = new FileOutputStream(filename);
            p1 = new PrintStream( out1 );
		
            p1.println("Graph Monte Carlo");
            p1.println("");
            p1.println("GENERAL:");
            p1.println("Nvertices "+NText.getText());
            p1.println("degree "+DegreeText.getText());
            p1.println("rparam " + rText.getText());
            p1.println("Lmax "+ LmaxText.getText());
            p1.println("gB "+ gBText.getText());
            p1.println("Algorithm "+ AlgoComboBox.getModel().getSelectedItem()+" "+mytemptablemodel.getRowCount());                        
            for (int i=0; i<mytemptablemodel.getRowCount(); i++) {
                p1.println("Parameters " + mytemptablemodel.getValueAt(i,1) + " " +mytemptablemodel.getValueAt(i,2));
            }
                        
            p1.println("");
            p1.println("OPTIONS:");

            // p1.print("MoveFrequencies ");
            // p1.println(FreqMove1Spinner.getModel().getValue()+ " "+FreqMove2Spinner.getModel().getValue());
            
            p1.print("SaveGraphInterval ");
            if (SaveGraphCheck.isSelected())
                p1.println((Integer)SaveGraphSpinner.getModel().getValue());
            else
                p1.println("no");
                                                
            if (AlgoComboBox.getModel().getSelectedItem().equals("Metropolis")) {
                // Metropolis specific options                
            } else if (AlgoComboBox.getModel().getSelectedItem().equals("SimulatedTempering")) {
                // Simulated Tempering specific options 
                
                p1.print("SwitchInterval ");
                p1.println((Integer)SwitchTSpinner.getModel().getValue());
                
            } else if (AlgoComboBox.getModel().getSelectedItem().equals("Entropic Sampling")) {   
                    
                p1.print("UpdateDOSInterval ");
                if (UpdateDOSCheck.isSelected())
                    p1.println((Integer)UpdateDOSSpinner.getModel().getValue());
                else
                    p1.println("no");
                                        
                p1.print("SaveDOSInterval ");
                if (SaveDOSCheck.isSelected())
                    p1.println((Integer)SaveDOSSpinner.getModel().getValue());
                else
                    p1.println("no");                                                                           
            }
            
            
            p1.println("SweepsAtTime "+(Integer)RunSweepSpinner.getModel().getValue());            
            
            p1.println("");
            p1.println("CURRENT STATE:");            
            p1.println("SweepsSoFar 0");
            p1.println("LowestEnergy 0 ?");
            p1.println("LowestCriterion 0 ?");
            
            
            p1.println(""); p1.println(""); p1.println("");
            
            p1.println("NOTES:");
            p1.println("");
            
            p1.close();
         } catch (Exception e)  {
            System.err.println ("Error writing Log file");
         }
        
        
        // create starting graph and current graph files                                        
        
        if (gfromfileRadio.isSelected()) {
            try {                          
                if (mytemptablemodel.getRowCount()==1) {
                    filename = simulname+ "\\" + SimulNameText.getText() + "_s0.g";
                    out1 = new FileOutputStream(filename);
                    p1 = new PrintStream( out1 );

                    filename = simulname+ "\\" + SimulNameText.getText() + "_current.g";
                    out2 = new FileOutputStream(filename);
                    p2 = new PrintStream( out2 );
                
                    in = new BufferedReader(new FileReader(selectedgraph));                    
                    while ((thisline = in.readLine())!= null) {
                        p1.println(thisline);
                        p2.println(thisline);
                    }                                                           
                    p1.close();
                    p2.close();
                } else {
                    for (int i=0; i<mytemptablemodel.getRowCount(); i++) {
                        filename = simulname+ "\\" + SimulNameText.getText() +"_"+i+ "_s0.g";
                        out1 = new FileOutputStream(filename);
                        p1 = new PrintStream( out1 );

                        filename = simulname+ "\\" + SimulNameText.getText() +"_"+i+ "_current.g";
                        out2 = new FileOutputStream(filename);
                        p2 = new PrintStream( out2 );

                        in = new BufferedReader(new FileReader(selectedgraph));                    
                        while ((thisline = in.readLine())!= null) {
                            p1.println(thisline);
                            p2.println(thisline);
                        }                                                           
                        p1.close();
                        p2.close();
                    }
                }
                
            } catch (Exception e)  {
                System.err.println ("Error writing to file");
                success = false;
                return;
            }
        } else {
            // need to generate files for a random graph
            try {
                // do something here
                GMCGraph tempG = new GMCGraph(Integer.parseInt(NText.getText()),Integer.parseInt(DegreeText.getText()),3);
                while(!tempG.MakeRandom()) {
                    success = true;
                }                
                if (mytemptablemodel.getRowCount()==1) {
                    tempG.SaveGraph(new File(simulname,SimulNameText.getText() + "_s0.g"));      
                    tempG.SaveGraph(new File(simulname,SimulNameText.getText() + "_current.g"));      
                } else {
                    for (int i=0; i<mytemptablemodel.getRowCount(); i++) {
                        tempG.SaveGraph(new File(simulname,SimulNameText.getText() +"_"+i+ "_s0.g"));      
                        tempG.SaveGraph(new File(simulname,SimulNameText.getText() +"_"+i+ "_current.g"));      
                    }
                }
                                                
                
            } catch (Exception e) {
                System.err.println ("Error writing to file");
                success = false;
                return;
            }           
        }
                
        // create a log file
        try {
            filename = simulname+ "\\" + SimulNameText.getText() + ".log";
            out1 = new FileOutputStream(filename);
            p1 = new PrintStream( out1 );            
            
            p1.println("Simulation "+SimulNameText.getText()+" created.");
            
            p1.close();
        } catch (Exception e) {
            System.err.println ("Error writing to file");
            success = false;
            return;
        }   
        
        
        return;
    }
    
    private void CreateButtonActionPerformed(java.awt.event.ActionEvent evt) {                                             
        // check whether everything is ok
        boolean success = true;
        JFrame df = new JFrame("");
        Object t1 = null;
        Integer tempint = 0;                         
        BufferedReader in;
        
        String thisline = null;
        String thistoken = null;
        
        StringTokenizer st;
        
        int curN = 0;
        int curv0 = 0;                
        
        if (SimulNameText.getText().equals("")) {
            success = false;
        } 
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid simulation name.");
            df.toFront();
            return;        
        }
                
        if (selecteddir == null) {            
            success = false;
        } 
        if (!success) {
            JOptionPane.showMessageDialog(df, "Select a valid folder.");
            df.toFront();
            return;        
        }
               
        try {
            if (Integer.parseInt(NText.getText())<=0)
                success = false;                                        
        } catch (Exception e) {
                success = false;
        }
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid number of vertices.");
            df.toFront();
            return;
        }
        
        try {
            if (Integer.parseInt(DegreeText.getText())<=0)
                success = false;                                        
        } catch (Exception e) {
                success = false;
        }
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid degree.");
            df.toFront();
            return;
        }
        
        try {
            if (Integer.parseInt(LmaxText.getText())<=0)
                success = false;            
        } catch (Exception e) {
                success = false;
        }
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid Lmax parameter.");
            df.toFront();
            return;
        }

        
        try {
            Double r = Double.parseDouble(rText.getText());
        } catch (Exception e) {
                success = false;
        }                
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid parameter r.");
            df.toFront();
            return;        
        }

        try {
            int gb = Integer.parseInt(gBText.getText());
        } catch (Exception e) {
                success = false;
        }                
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid parameter gB.");
            df.toFront();
            return;        
        }
        
        
        // if using an existing graph file, check compatibility
        if (gfromfileRadio.isSelected()) {
            if (selectedgraph == null) {
                success = false;
                JOptionPane.showMessageDialog(df, "Select a starting graph file.");
                df.toFront();
                return;        
            } else {
                // need to open the graph file and check compatibility
                try {                     
                    in = new BufferedReader(new FileReader(selectedgraph));
                    
                    thisline = in.readLine();
                    st = new StringTokenizer(thisline);
                    thistoken = st.nextToken();
                    curN = Integer.parseInt(thistoken);
                    
                    thisline = in.readLine();
                    st = new StringTokenizer(thisline);
                    thistoken = st.nextToken();
                    curv0 = Integer.parseInt(thistoken);
                    
                    in.close();
                } catch (Exception e) {
                    success = false;
                    JOptionPane.showMessageDialog(df, "Error reading graph file.");
                    df.toFront();
                    return;
                }                        
                if (curN == Integer.parseInt(NText.getText()) && curv0 == Integer.parseInt(DegreeText.getText())) {
                    success = true;
                } else {
                    success = false;
                    JOptionPane.showMessageDialog(df, "Graph file is not compatible with current simulation.");
                    df.toFront();
                    return;                                        
                }
            }
        } 
            
                
        try {
            if (SaveGraphCheck.isSelected())
                if ((Integer)SaveGraphSpinner.getModel().getValue()<1)
                    success = false;            
        } catch (Exception e) {
                success = false;
        }
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid SaveGraph sweep number.");
            df.toFront();
            return;
        }
        
        try {                        
            if ((Integer)RunSweepSpinner.getModel().getValue()<1)
                success = false;            
        } catch (Exception e) {
                success = false;
        }
        if (!success) {
            JOptionPane.showMessageDialog(df, "Enter valid Run sweep number.");
            df.toFront();
            return;
        }
        
        
        if (AlgoComboBox.getModel().getSelectedItem().equals("Metropolis")) {
            // Metropolis specific options

        } else if (AlgoComboBox.getModel().getSelectedItem().equals("SimulatedTempering")) {
            // Simulated Tempering specific options
            try {                            
                if (TemperatureTable.getRowCount()<2)                    
                    success = false;            
            } catch (Exception e) {
                success = false;
            }
            if (!success) {
                JOptionPane.showMessageDialog(df, "Simulated Tempering Needs 2 or more simulations.");
                df.toFront();
                return;
            }
            
            try {                            
                if ((Integer)SwitchTSpinner.getModel().getValue()<1)                    
                    success = false;            
            } catch (Exception e) {
                success = false;
            }
            if (!success) {
                JOptionPane.showMessageDialog(df, "Switch Interval must be greater than 1.");
                df.toFront();
                return;
            }
            
        } else if (AlgoComboBox.getModel().getSelectedItem().equals("Entropic Sampling")) {
            // Entropic Sampling specific options
            try {            
                if (UpdateDOSCheck.isSelected())
                    if ((Integer)UpdateDOSSpinner.getModel().getValue()<1)
                        success = false;            
            } catch (Exception e) {
                    success = false;
            }
            if (!success) {
                JOptionPane.showMessageDialog(df, "Enter valid UpdateDOS sweep number.");
                df.toFront();
                return;
            }            
        }
                
        // proceed with making files
        // Create a file chooser
        
        if (success)
            CreateSimulation();
        
        this.dispose();
    }
    
    /**
     * @param args the command line arguments
     */
    public static void main(String args[]) {
        java.awt.EventQueue.invokeLater(new Runnable() {
            public void run() {
                new NewSim().setVisible(true);
            }
        });
    }
    
    // Variables declaration - do not modify//GEN-BEGIN:variables
    private javax.swing.JComboBox AlgoComboBox;
    private javax.swing.JButton ChooseFolderButton;
    private javax.swing.JButton CreateButton;
    private javax.swing.JRadioButton CreateDOSRadio;
    private javax.swing.JTable DOSTable;
    private javax.swing.JLabel DOSfileLabel;
    private javax.swing.JTextPane DegreeText;
    private javax.swing.JPanel EntropicPanel;
    private javax.swing.JLabel FolderLabel;
    private javax.swing.JTextPane LmaxText;
    private javax.swing.JButton LoadDOSButton;
    private javax.swing.JRadioButton LoadDOSRadio;
    private javax.swing.JPanel LogPanel;
    private javax.swing.JTextPane NText;
    private javax.swing.JSpinner NumTSpinner;
    private javax.swing.JSpinner NumberBinsSpinner;
    private javax.swing.JSpinner RunSweepSpinner;
    private javax.swing.JCheckBox SaveDOSCheck;
    private javax.swing.JSpinner SaveDOSSpinner;
    private javax.swing.JCheckBox SaveGraphCheck;
    private javax.swing.JSpinner SaveGraphSpinner;
    private javax.swing.JTextPane SimulNameText;
    private javax.swing.JPanel StartingGraphPanel;
    private javax.swing.JSpinner SwitchTSpinner;
    private javax.swing.JPanel TemperaturePanel;
    private javax.swing.JTable TemperatureTable;
    private javax.swing.JCheckBox UpdateDOSCheck;
    private javax.swing.JSpinner UpdateDOSSpinner;
    private javax.swing.ButtonGroup buttonGroup1;
    private javax.swing.ButtonGroup buttonGroup2;
    private javax.swing.JTextPane gBText;
    private javax.swing.JButton gFileButton;
    private javax.swing.JLabel gFileLabel;
    private javax.swing.JRadioButton gfromfileRadio;
    private javax.swing.JRadioButton grandomRadio;
    private javax.swing.JButton jButton2;
    private javax.swing.JLabel jLabel1;
    private javax.swing.JLabel jLabel10;
    private javax.swing.JLabel jLabel11;
    private javax.swing.JLabel jLabel12;
    private javax.swing.JLabel jLabel13;
    private javax.swing.JLabel jLabel14;
    private javax.swing.JLabel jLabel15;
    private javax.swing.JLabel jLabel16;
    private javax.swing.JLabel jLabel17;
    private javax.swing.JLabel jLabel18;
    private javax.swing.JLabel jLabel19;
    private javax.swing.JLabel jLabel2;
    private javax.swing.JLabel jLabel3;
    private javax.swing.JLabel jLabel4;
    private javax.swing.JLabel jLabel5;
    private javax.swing.JLabel jLabel6;
    private javax.swing.JLabel jLabel7;
    private javax.swing.JLabel jLabel8;
    private javax.swing.JLabel jLabel9;
    private javax.swing.JPanel jPanel1;
    private javax.swing.JScrollPane jScrollPane1;
    private javax.swing.JScrollPane jScrollPane2;
    private javax.swing.JScrollPane jScrollPane3;
    private javax.swing.JScrollPane jScrollPane5;
    private javax.swing.JScrollPane jScrollPane6;
    private javax.swing.JScrollPane jScrollPane7;
    private javax.swing.JScrollPane jScrollPane8;
    private javax.swing.JScrollPane jScrollPane9;
    private javax.swing.JSeparator jSeparator1;
    private javax.swing.JSeparator jSeparator2;
    private javax.swing.JTextPane rText;
    // End of variables declaration//GEN-END:variables

    public void tableChanged(TableModelEvent e) {
        
        int row = e.getFirstRow();
        int column = e.getColumn();
        TableModel model = (TableModel)e.getSource();
        // String columnName = model.getColumnName(column);
        Object data = model.getValueAt(row, column);
        JFrame df = new JFrame("");        
               
        try {        
            System.err.println("H" + row+ ", " +column + ": new value is " + (Integer)data);             
        } catch (Exception exc) {
            System.err.println("Herror: " + row+ ", " +column + ": new value is " + data);
        }
        
        // convert the data into an integer or double
        try {
            if (column == 1) {
                if (row != 0)
                    model.setValueAt(data, row-1, column+1);                
            } 
        } catch (Exception exc) {
            JOptionPane.showMessageDialog(df, "Enter valid numbers in the table.");   
        }
        
        
    }
   
   
}


/*
 *  Things to do now:
 * 
 *  give options to save data in data table every couple of sweeps to reduce disk space?
 * 
 *  
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


==> src/Graphity/Pair.java <==
/*
 * To change this template, choose Tools | Templates
 * and open the template in the editor.
 */

package Graphity;

/**
 *
 * @author tkonopka
 */

public class Pair {
    public int closed, open;

    public Pair() {
	closed = 0;
	open =0;
    }
}



==> src/Graphity/TemperingGMC.java <==
/*
 * To change this template, choose Tools | Templates
 * and open the template in the editor.
 */

package Graphity;

/**
 *
 * @author tkonopka
 */
public class TemperingGMC {

    private int N, v0, Lmax, gB, numbeta;
    private double r;
    private double[] beta;
    private MetroGMC[] metro;
    
    
    public TemperingGMC(int innumbeta, GMCGraph[] inG, int inLmax, int ingB, double inr, double[] inbeta){
        
        Lmax = inLmax;
        gB = ingB;
        r = inr;
        numbeta = innumbeta;
        beta = new double[numbeta];
        metro = new MetroGMC[numbeta];
        
        for (int i = 0; i<numbeta; i++) {
            beta[i]=inbeta[i];
            metro[i] = new MetroGMC(inG[i], Lmax, gB, r, beta[i],0,true);
        }
        
        return;
    }
    
}


==> src/Graphity/dGraph_old.java <==
/*
 * To change this template, choose Tools | Templates
 * and open the template in the editor.
 */

package Graphity;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileOutputStream;
import java.io.FileReader;
import java.io.PrintStream;
import java.util.StringTokenizer;


/**
 *
 * @author tkonopka
 */

public class dGraph_old {
    
    private int N, v0;
    private int[][] Neighbors;
    private int[][] NeiBackup;
    private Pair paths;

    public dGraph_old(int N, int v0) {

	this.N = N;
	this.v0 = v0;
	
	Neighbors = new int[N][v0];
	NeiBackup = new int[N][v0];

	paths = new Pair();

	ClearGraph();	
    }

    public int getN() {
        return N;        
    }
    
    public int getDegree() {
        return v0;
    }
    
    public void PrintGeneral() {
	System.out.println("Graph Size: "+this.N);
	System.out.println("Degree: "+this.v0);
	return;	 
    }
    
    private void MakeBackup() {     
	for (int thisnode = 0; thisnode < N; thisnode++) {
	    for (int thisnei = 0; thisnei < v0; thisnei++) {
		NeiBackup[thisnode][thisnei] = Neighbors[thisnode][thisnei];
	    } 
	}
	return;
    }

    // add edges between two vertices
    private void AddEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	for (int thisnei=0; thisnei<v0 && !success1; thisnei++) {
	    if(Neighbors[v1][thisnei]==-1) {
		Neighbors[v1][thisnei]=v2;
		NeiBackup[v1][thisnei]=v2;
		success1=true;
	    }
	}
	for (int thisnei=0; thisnei<v0 && !success2; thisnei++) {
	    if(Neighbors[v2][thisnei]==-1) {
		Neighbors[v2][thisnei]=v1;
		NeiBackup[v2][thisnei]=v1;
		success2=true;
	    }
	}

	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error Adding from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error Adding from "+v2+" to "+v1+"\n");
	
    }

    // these are like HideEdge and UnHideEdge but affect also the backup array
    private void RemoveEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	// erase from v1 to v2
	for (int thisnei=0; thisnei < v0 && !success1; thisnei++) {
	    if (Neighbors[v1][thisnei]==v2) {
		Neighbors[v1][thisnei]=-1;
		NeiBackup[v1][thisnei]=-1;
		success1=true;
	    }
	}

	// erase from v2 to v1
	for (int thisnei=0; thisnei < v0 && !success2; thisnei++) {
	    if (Neighbors[v2][thisnei]==v1) {
		Neighbors[v2][thisnei]=-1;
		NeiBackup[v2][thisnei]=-1;
		success2=true;
	    }
	}
	
	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error Erasing from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error Erasing from "+v2+" to "+v1+"\n");

	return;
    }

    public void MakeBoxLine() {
	
	Neighbors[0][0]=1;
	Neighbors[0][1]=2;
	Neighbors[0][2]=N-2;

	Neighbors[1][0]=0;
	Neighbors[1][1]=3;
	Neighbors[1][2]=N-1;

	Neighbors[N-2][0]=N-4;
	Neighbors[N-2][1]=N-1;
	Neighbors[N-2][2]=0;

	Neighbors[N-1][0]=N-3;
	Neighbors[N-1][1]=N-2;
	Neighbors[N-1][2]=1;

	for (int thisnode=2; thisnode<(N-3); thisnode+=2) {
	    Neighbors[thisnode][0]=thisnode-2;
	    Neighbors[thisnode][1]=thisnode+1;
	    Neighbors[thisnode][2]=thisnode+2;

	    Neighbors[thisnode+1][0]=thisnode-1;
	    Neighbors[thisnode+1][1]=thisnode;
	    Neighbors[thisnode+1][2]=thisnode+3;
	}	

	MakeBackup();
	return;
    }

    public void MakeHexTorus(int rwidth, int numsets) {
	int tsss;
	int setsize = 4*rwidth;
	int thiselem, thisset;

	// perform checks that N is large enough for this kind of torus
	if (v0 <3 || N < setsize*numsets) {
	    System.out.print("The system with N = " + N + " is not large ");
	    System.out.print("enough for hextorus "+rwidth+" " +numsets+"\n");
	    return;
	}

	// System.out.print("Making hextorus "+rwidth+ " " +numsets+"\n");
	for (thisset = 0; thisset < numsets; thisset++) {
	    tsss = thisset*setsize;
	    
	    // do first row in the set
	    for (thiselem = 0; thiselem < rwidth-1; thiselem++) {
		AddEdge(tsss+thiselem,tsss+rwidth+thiselem);
		AddEdge(tsss+thiselem,tsss+rwidth+thiselem+1);
	    }
	    AddEdge(tsss+rwidth-1,tsss+rwidth+rwidth-1);
	    AddEdge(tsss+rwidth-1,tsss+rwidth);

	    // do second row
	    for (thiselem=0; thiselem < rwidth; thiselem++) {
		AddEdge(tsss+rwidth+thiselem, tsss+2*rwidth+thiselem);
	    }

	    // do third row
	    AddEdge(tsss+2*rwidth, tsss+3*rwidth+rwidth-1);
	    AddEdge(tsss+2*rwidth, tsss+3*rwidth);
	    for (thiselem=1; thiselem < rwidth; thiselem++) {
		AddEdge(tsss+2*rwidth+thiselem, tsss+3*rwidth+thiselem-1);
		AddEdge(tsss+2*rwidth+thiselem, tsss+3*rwidth+thiselem);
	    }	  
	}
	
	// do fourth row in all but last set
	for (thisset = 0; thisset < numsets-1; thisset++) {	    
	    tsss = thisset*setsize;
	    for (thiselem=0; thiselem<rwidth; thiselem++) {
		AddEdge(tsss+3*rwidth+thiselem, tsss+4*rwidth+thiselem);
	    }
	}
	// do fourth row in the last set
	tsss = (numsets-1)*setsize;
	for (thiselem=0; thiselem<rwidth; thiselem++) {
	    AddEdge(tsss+3*rwidth+thiselem, thiselem);
	}

	MakeBackup();
	return;
    }

    public void ClearGraph() {
	// Resets the graph so that it is without any edges

	for (int thisnode = 0; thisnode < N; thisnode++) {
	    for (int thisnei = 0; thisnei < v0; thisnei++) {
		Neighbors[thisnode][thisnei]=-1;
		NeiBackup[thisnode][thisnei]=-1;
	    } 
	}

	paths.closed = 0;
	paths.open = 0;
	
	return;
    }

    public boolean isneighbor(int v1, int v2) {
	// only checks one of the entries in the Neighbors array
	for (int thisnei = 0; thisnei < v0; thisnei++) {
	    if (Neighbors[v1][thisnei]==v2)
		return true;
	}
	return false;
    }

    public int neighbor(int thisnode, int index) {
        if (thisnode >=0 && thisnode < N && index >= 0 && index < v0){
            return Neighbors[thisnode][index];
        } else {
            System.out.println("Attention! getting neighbor failed!!!");
            System.out.println("asked for node " + thisnode + " and index " + index);
            return -1; 
        }
    }    
    
    public void ExchangeMove(int v1, int v2, int v3, int v4) {
	// does the exchange move without checking, to save time
	RemoveEdge(v1,v2);
	RemoveEdge(v3,v4);
	
	AddEdge(v1,v3);
	AddEdge(v2,v4);

	return;
    }

    public void PrintNeighborsList() {
	
	System.out.print("Neighbors List: (node neighbor1 neighbor2 ...)\n");
	for (int thisnode = 0; thisnode < N; thisnode++) {
	    System.out.print(thisnode);
	    for (int thisnei = 0; thisnei < v0; thisnei++) {
		System.out.print("\t" + Neighbors[thisnode][thisnei]);
	    } 
	    System.out.print("\n");
	}

	return;
    }	

    public void PrintNeighborsList(int thisnode) {
	System.out.print(thisnode + ":");
	for (int thisnei = 0; thisnei < v0; thisnei++) {
	    System.out.print("\t" + Neighbors[thisnode][thisnei]);
	} 
	System.out.print("\n");
	return;
    }

    public void SaveGraph(File filename) {
        
        FileOutputStream out; 
        PrintStream p; 
         
        try {   
            // Create a new file output stream
            // connected to "myfile.txt"
            out = new FileOutputStream(filename);

            // Connect print stream to the output stream
            p = new PrintStream( out );
		
            p.println(N);  
            p.println(v0);
            
            for (int thisnode = 0; thisnode < N; thisnode++) {                
                for (int thisnei = 0; thisnei < (v0-1); thisnei++) {
                    p.print(Neighbors[thisnode][thisnei]+" ");
                } 
                p.println(Neighbors[thisnode][v0-1]);                
            }   

            p.close();
         } catch (Exception e)  {
            System.err.println ("Error writing to file");
         }
        
        return;
    }
    
    public void OpenGraph(File filename) {
        int curN = 0;
        int curv0 = 0;        
        
        String thisline = null;
        String thistoken = null;
        
        StringTokenizer st;
        
        this.ClearGraph();
        
        try {
            BufferedReader in = new BufferedReader(new FileReader(filename));
            
            if ((thisline = in.readLine()) != null) {
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                curN = Integer.parseInt(thistoken);
                if (curN > N) {
                    System.out.println("file has too many nodes");
                    return;
                }
            }
     
            if ((thisline = in.readLine()) != null) {                
                st = new StringTokenizer(thisline);
                thistoken = st.nextToken();
                curv0 = Integer.parseInt(thistoken);
                if (curv0 > v0) {
                    System.out.println("file has too many edges");
                    return;
                }
            }
            
            // if reached here, then read the file and fill up Neighbors array
            
            for (int i = 0; i < curN && (thisline = in.readLine()) !=null ; i++) {                
                st = new StringTokenizer(thisline);
                for (int j =0; j < curv0 && st.hasMoreTokens(); j++) {
                    thistoken = st.nextToken();
                    Neighbors[i][j] = Integer.parseInt(thistoken);
                }
            }
            
            this.MakeBackup();
            
        } catch (Exception e) {
            System.err.println("Error reading file");
        }
        
        return;
    }
    
    public void HideEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	// erase from v1 to v2
	for (int thisnei=0; thisnei < v0; thisnei++) {
	    if (Neighbors[v1][thisnei]==v2) {
		Neighbors[v1][thisnei]=-1;
		success1=true;
	    }
	}
	
	// erase from v2 to v1
	for (int thisnei=0; thisnei < v0; thisnei++) {
	    if (Neighbors[v2][thisnei]==v1) {
		Neighbors[v2][thisnei]=-1;
		success2=true;
	    }
	}

	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error Hiding from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error Hiding from "+v2+" to "+v1+"\n");

	return;
    }

    public void UnHideEdge(int v1, int v2) {
	boolean success1 = false;
	boolean success2 = false;

	// unhiding from v1 to v2
	for (int thisnei = 0; thisnei < v0 && !success1; thisnei++) {
	    if (NeiBackup[v1][thisnei]==v2 && Neighbors[v1][thisnei]==-1) {
		Neighbors[v1][thisnei]=v2;
		success1 = true;
	    }
	}

	// unhiding from v2 to v1
	for (int thisnei = 0; thisnei < v0 && !success2; thisnei++){
	    if (NeiBackup[v2][thisnei]==v1 && Neighbors[v2][thisnei]==-1) {
		Neighbors[v2][thisnei]=v1;
		success2 = true;
	    }
	}

	// Print error messages if process failed
	if (success1 == false)
	    System.out.print("*** Error UnHiding from "+v1+" to "+v2+"\n");
	if (success2 == false)
	    System.out.print("*** Error UnHiding from "+v2+" to "+v1+"\n");
	return;
    }

    public int OpenPaths() {
	return paths.open;
    }

    public int ClosedPaths() {
	return paths.closed;
    }

    // calls a recursive procedure to count the cycles 
    // at the given node and given length
    public void CountPaths(int vcur, int Laim) {

	paths.closed = 0;
	paths.open = 0;
	PathSearch(vcur,vcur,Laim, Laim);

	return;
    }

    private void PathSearch(int vcur, int vaim, int Lleft, int Laim) {
	int curnei;

	if (Lleft == 0) {
	    if (vcur == vaim) {
		// System.out.print("Found one\n");
		paths.closed++;
	    } else {
		paths.open++;
	    } 
	    return;
	}

	for (int thisnei=0; thisnei < v0; thisnei++) {
	    curnei=Neighbors[vcur][thisnei];
	    // check if current neighbor is a valid node
	    if (curnei != -1) {
		HideEdge(vcur,curnei);
		PathSearch(curnei,vaim, Lleft-1,Laim);
		UnHideEdge(vcur,curnei);
	    } 
	}

	return;
    }

    
}


/*
 * 
 *  
 * 
 * 
 * 
 * 
 */ 
